Light bending and gravitational lensing in Brans-Dicke theory

As an important candidate theory of gravity, Brans-Dicke theory has been widely studied. In this paper, we investigate light bending and gravitational lensing by compact objects in Brans-Dicke theory in weak gravitational field. Firstly, we present a general formalism for calculating higher-order corrections to light bending angle and lensing observables for a static, spherically symmetric and flat spacetime, in which the metric is given in the isotropic coordinates. Secondly, we apply the general formalism to Brans-Dicke theory and get the corresponding light bending angle and lensing observables. Our results show that, although the sums over the low-order correction terms in magnifications of the primary and secondary images do not dependent on the theories of gravity, the sums over correction terms with order higher than three do. Moreover, we show that the total magnification has a non-vanishing first-order correction, rather than a vanishing contribution concluded in the literature. We find that the corrections to lensing observables of BD theory close to those of GR when the parameter $\omega$ tends to $+\infty$ from $-\frac32$, while opposition occurs when $\omega$ tends to $-2$ from $-\infty$.

==> mathematica_code/Figs_2-3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    478021,       9699]
NotebookOptionsPosition[    477368,       9675]
NotebookOutlinePosition[    477722,       9691]
CellTagsIndexPosition[    477679,       9688]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"\[InvisibleSpace]", 
  RowBox[{
   RowBox[{"n", "=", "4"}], ";"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"replaceD", "=", 
   RowBox[{"{", 
    RowBox[{"D", "\[Rule]", "d"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Alpha]", "GR"], "[", "\[Epsilon]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Epsilon]"}], "+", 
    FractionBox[
     RowBox[{"15", " ", "\[Pi]", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "4"], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "3"], "+", 
    FractionBox[
     RowBox[{"3465", " ", "\[Pi]", " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "64"], "+", 
    FractionBox[
     RowBox[{"3584", " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "5"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Alpha]", "BD"], "[", "\[Epsilon]_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}], 
     RowBox[{"2", "+", "\[Omega]"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[Omega]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"22", " ", "\[Pi]"}], "+", 
        RowBox[{"15", " ", "\[Pi]", " ", "\[Omega]"}]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Omega]"}], ")"}], "2"]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7332", " ", "\[Pi]"}], "+", 
         RowBox[{"10084", " ", "\[Pi]", " ", "\[Omega]"}], "+", 
         RowBox[{"3465", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"256", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Omega]"}], ")"}], "4"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[Epsilon]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"207", "+", 
        RowBox[{"420", " ", "\[Omega]"}], "+", 
        RowBox[{"284", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Omega]", "3"]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Omega]"}], ")"}], "3"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"45", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Omega]"}], ")"}], "5"]}]], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Epsilon]", "5"], " ", 
      RowBox[{"(", 
       RowBox[{"113103", "+", 
        RowBox[{"383184", " ", "\[Omega]"}], "+", 
        RowBox[{"519192", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"351680", " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"119088", " ", 
         SuperscriptBox["\[Omega]", "4"]}], "+", 
        RowBox[{"16128", " ", 
         SuperscriptBox["\[Omega]", "5"]}]}], ")"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GRvecA", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BDvecA", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "n"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"GRvecA", "=", 
     RowBox[{"Flatten", "@", 
      RowBox[{"Append", "[", 
       RowBox[{"GRvecA", ",", 
        RowBox[{
         SubscriptBox["A", "i"], "\[Rule]", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Alpha]", "GR"], "[", "\[Epsilon]", "]"}], ",", 
           "\[Epsilon]", ",", "i"}], "]"}]}]}], "]"}]}]}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "GRvecA", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "n"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"BDvecA", "=", 
     RowBox[{"Flatten", "@", 
      RowBox[{"Append", "[", 
       RowBox[{"BDvecA", ",", 
        RowBox[{
         SubscriptBox["A", "i"], "\[Rule]", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Alpha]", "BD"], "[", "\[Epsilon]", "]"}], ",", 
           "\[Epsilon]", ",", "i"}], "]"}]}]}], "]"}]}]}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "BDvecA", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Theta]", 
    RowBox[{"\[PlusMinus]", "0"}]], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Theta]", "0"], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Beta]", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           SubscriptBox["A", "1"]}]]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Theta]", "0"], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Beta]", "-", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           SubscriptBox["A", "1"]}]]}], ")"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Theta]", "1"], ":=", "\[InvisibleSpace]", 
   FractionBox[
    SubscriptBox["A", "2"], 
    RowBox[{
     SubscriptBox["A", "1"], "+", 
     RowBox[{"4", " ", 
      SubsuperscriptBox["\[Theta]", "0", "2"]}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Theta]", "2"], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SubscriptBox["\[Theta]", "0"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", "1"], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["D", "2"]}], ")"}]}], " ", 
          SubsuperscriptBox["A", "1", "4"]}], "-", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["A", "2", "2"]}], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["A", "1"], " ", 
          SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "D"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "D"}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "4"]}], "-", 
         RowBox[{"6", " ", 
          SubsuperscriptBox["A", "2", "2"]}], "+", 
         RowBox[{"6", " ", 
          SubscriptBox["A", "1"], " ", 
          SubscriptBox["A", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "2"]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"D", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"11", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "3"]}], "+", 
         RowBox[{"6", " ", 
          SubscriptBox["A", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "4"]}], "+", 
      RowBox[{"64", " ", "D", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "D"}]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "2"], " ", 
       SubsuperscriptBox["\[Theta]", "0", "6"]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["D", "2"], " ", 
       SubscriptBox["A", "1"], " ", 
       SubsuperscriptBox["\[Theta]", "0", "8"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Theta]", "3"], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SubsuperscriptBox["\[Theta]", "0", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", "1"], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "5"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SubsuperscriptBox["A", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["A", "2", "3"]}], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["A", "1"], " ", 
          SubscriptBox["A", "2"], " ", 
          SubscriptBox["A", "3"]}], "+", 
         RowBox[{
          SubsuperscriptBox["A", "1", "2"], " ", 
          SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["A", "1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "D"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "D"}]}], ")"}], " ", 
             SubsuperscriptBox["A", "1", "4"]}], "+", 
            RowBox[{"21", " ", 
             SubsuperscriptBox["A", "2", "2"]}], "-", 
            RowBox[{"33", " ", 
             SubscriptBox["A", "1"], " ", 
             SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          SubscriptBox["A", "4"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "2"]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{"D", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "18"}], "+", 
                  RowBox[{"11", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
             SubsuperscriptBox["A", "1", "4"]}], "+", 
            RowBox[{"42", " ", 
             SubsuperscriptBox["A", "2", "2"]}], "-", 
            RowBox[{"78", " ", 
             SubscriptBox["A", "1"], " ", 
             SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
         RowBox[{"36", " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          SubscriptBox["A", "4"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "4"]}], "+", 
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"14", "+", 
               RowBox[{"5", " ", "D", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", 
                  RowBox[{"5", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
             SubsuperscriptBox["A", "1", "3"]}], "-", 
            RowBox[{"30", " ", 
             SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
         RowBox[{"24", " ", 
          SubscriptBox["A", "1"], " ", 
          SubscriptBox["A", "4"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "6"]}], "+", 
      RowBox[{"128", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"5", " ", "D", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"7", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          SubscriptBox["A", "2"]}], "+", 
         RowBox[{"6", " ", 
          SubscriptBox["A", "4"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "8"]}], "+", 
      RowBox[{"512", " ", "D", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"19", " ", "D"}]}], ")"}], " ", 
       SubscriptBox["A", "1"], " ", 
       SubscriptBox["A", "2"], " ", 
       SubsuperscriptBox["\[Theta]", "0", "10"]}], "+", 
      RowBox[{"4096", " ", 
       SuperscriptBox["D", "2"], " ", 
       SubscriptBox["A", "2"], " ", 
       SubsuperscriptBox["\[Theta]", "0", "12"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Theta]", "4"], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"45", " ", 
      SubsuperscriptBox["\[Theta]", "0", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", "1"], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "7"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["A", "1", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["D", "2"]}], "+", 
            SuperscriptBox["D", "4"]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "8"]}], "+", 
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["D", "2"]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "4"], " ", 
          SubsuperscriptBox["A", "2", "2"]}], "+", 
         RowBox[{"225", " ", 
          SubsuperscriptBox["A", "2", "4"]}], "-", 
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["D", "2"]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "5"], " ", 
          SubscriptBox["A", "3"]}], "-", 
         RowBox[{"450", " ", 
          SubscriptBox["A", "1"], " ", 
          SubsuperscriptBox["A", "2", "2"], " ", 
          SubscriptBox["A", "3"]}], "+", 
         RowBox[{"90", " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["A", "3", "2"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["A", "2"], " ", 
             SubscriptBox["A", "4"]}]}], ")"}]}], "-", 
         RowBox[{"45", " ", 
          SubsuperscriptBox["A", "1", "3"], " ", 
          SubscriptBox["A", "5"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["A", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "D"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "19"}], "+", 
            RowBox[{"D", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "19"}], "+", "D", "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["D", "2"]}]}], ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "8"]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["D", "2"]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "4"], " ", 
          SubsuperscriptBox["A", "2", "2"]}], "+", 
         RowBox[{"1125", " ", 
          SubsuperscriptBox["A", "2", "4"]}], "-", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["D", "2"]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "5"], " ", 
          SubscriptBox["A", "3"]}], "-", 
         RowBox[{"2340", " ", 
          SubscriptBox["A", "1"], " ", 
          SubsuperscriptBox["A", "2", "2"], " ", 
          SubscriptBox["A", "3"]}], "+", 
         RowBox[{"495", " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["A", "3", "2"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["A", "2"], " ", 
             SubscriptBox["A", "4"]}]}], ")"}]}], "-", 
         RowBox[{"270", " ", 
          SubsuperscriptBox["A", "1", "3"], " ", 
          SubscriptBox["A", "5"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "2"]}], "-", 
      RowBox[{"120", " ", 
       SubscriptBox["A", "1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["D", "2"], " ", 
          SubsuperscriptBox["A", "1", "6"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["D", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["D", "4"]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "8"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["D", "2"]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "4"], " ", 
          SubsuperscriptBox["A", "2", "2"]}], "+", 
         RowBox[{"270", " ", 
          SubsuperscriptBox["A", "2", "4"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["D", "2"]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "5"], " ", 
          SubscriptBox["A", "3"]}], "-", 
         RowBox[{"612", " ", 
          SubscriptBox["A", "1"], " ", 
          SubsuperscriptBox["A", "2", "2"], " ", 
          SubscriptBox["A", "3"]}], "+", 
         RowBox[{"144", " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["A", "3", "2"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["A", "2"], " ", 
             SubscriptBox["A", "4"]}]}], ")"}]}], "-", 
         RowBox[{"90", " ", 
          SubsuperscriptBox["A", "1", "3"], " ", 
          SubscriptBox["A", "5"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "4"]}], "+", 
      RowBox[{"320", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"18", " ", 
          SuperscriptBox["D", "2"], " ", 
          SubsuperscriptBox["A", "1", "6"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "D"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"D", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"D", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "43"}], "+", 
                  RowBox[{"5", " ", "D"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "8"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "-", 
            RowBox[{"3", " ", "D"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["D", "2"]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "4"], " ", 
          SubsuperscriptBox["A", "2", "2"]}], "-", 
         RowBox[{"270", " ", 
          SubsuperscriptBox["A", "2", "4"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "D"}], ")"}], " ", "D"}]}], ")"}], 
          " ", 
          SubsuperscriptBox["A", "1", "5"], " ", 
          SubscriptBox["A", "3"]}], "+", 
         RowBox[{"792", " ", 
          SubscriptBox["A", "1"], " ", 
          SubsuperscriptBox["A", "2", "2"], " ", 
          SubscriptBox["A", "3"]}], "-", 
         RowBox[{"234", " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["A", "3", "2"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["A", "2"], " ", 
             SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
         RowBox[{"180", " ", 
          SubsuperscriptBox["A", "1", "3"], " ", 
          SubscriptBox["A", "5"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "6"]}], "+", 
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1800", " ", 
          SuperscriptBox["D", "2"], " ", 
          SubsuperscriptBox["A", "1", "5"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"160", "+", 
            RowBox[{"D", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "960"}], "+", 
               RowBox[{"D", " ", 
                RowBox[{"(", 
                 RowBox[{"4980", "+", 
                  RowBox[{"D", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6480"}], "+", 
                    RowBox[{"2327", " ", "D"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "7"]}], "+", 
         RowBox[{"120", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"6", " ", "D"}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "3"], " ", 
          SubsuperscriptBox["A", "2", "2"]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{"34", "-", 
            RowBox[{"48", " ", "D"}], "+", 
            RowBox[{"51", " ", 
             SuperscriptBox["D", "2"]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "4"], " ", 
          SubscriptBox["A", "3"]}], "+", 
         RowBox[{"10080", " ", 
          SubsuperscriptBox["A", "2", "2"], " ", 
          SubscriptBox["A", "3"]}], "-", 
         RowBox[{"5040", " ", 
          SubscriptBox["A", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["A", "3", "2"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["A", "2"], " ", 
             SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
         RowBox[{"5400", " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          SubscriptBox["A", "5"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "8"]}], "+", 
      RowBox[{"1536", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"200", " ", 
          SuperscriptBox["D", "2"], " ", 
          SubsuperscriptBox["A", "1", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"14", "+", 
            RowBox[{"D", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "120"}], "+", 
               RowBox[{"D", " ", 
                RowBox[{"(", 
                 RowBox[{"580", "+", 
                  RowBox[{"D", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "930"}], "+", 
                    RowBox[{"467", " ", "D"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "6"]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"4", " ", "D"}]}], ")"}], " ", "D", " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          SubsuperscriptBox["A", "2", "2"]}], "+", 
         RowBox[{"120", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"D", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "3"], " ", 
          SubscriptBox["A", "3"]}], "-", 
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["A", "3", "2"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["A", "2"], " ", 
             SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
         RowBox[{"180", " ", 
          SubscriptBox["A", "1"], " ", 
          SubscriptBox["A", "5"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "10"]}], "+", 
      RowBox[{"512", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1800", " ", 
          SuperscriptBox["D", "2"], " ", 
          SubsuperscriptBox["A", "1", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"48", "+", 
            RowBox[{"D", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "960"}], "+", 
               RowBox[{"D", " ", 
                RowBox[{"(", 
                 RowBox[{"5540", "+", 
                  RowBox[{"D", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11520"}], "+", 
                    RowBox[{"7157", " ", "D"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "5"]}], "+", 
         RowBox[{"120", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"7", " ", "D"}]}], ")"}], " ", "D"}]}], ")"}], " ", 
          SubscriptBox["A", "1"], " ", 
          SubsuperscriptBox["A", "2", "2"]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"D", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "48"}], "+", 
               RowBox[{"79", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          SubscriptBox["A", "3"]}], "+", 
         RowBox[{"360", " ", 
          SubscriptBox["A", "5"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "12"]}], "+", 
      RowBox[{"81920", " ", "D", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"18", " ", "D", " ", 
          SubsuperscriptBox["A", "1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"D", " ", 
             RowBox[{"(", 
              RowBox[{"59", "+", 
               RowBox[{"2", " ", "D", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "87"}], "+", 
                  RowBox[{"64", " ", "D"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          SubsuperscriptBox["A", "1", "4"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "D"}], ")"}], " ", 
          SubsuperscriptBox["A", "2", "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"7", " ", "D"}]}], ")"}], " ", 
          SubscriptBox["A", "1"], " ", 
          SubscriptBox["A", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "14"]}], "+", 
      RowBox[{"122880", " ", 
       SuperscriptBox["D", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SubscriptBox["A", "1"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"28", "+", 
            RowBox[{"D", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "144"}], "+", 
               RowBox[{"127", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "3"]}], "+", 
         RowBox[{"12", " ", 
          SubscriptBox["A", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "16"]}], "+", 
      RowBox[{"131072", " ", 
       SuperscriptBox["D", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "60"}], "+", 
         RowBox[{"73", " ", "D"}]}], ")"}], " ", 
       SubsuperscriptBox["A", "1", "2"], " ", 
       SubsuperscriptBox["\[Theta]", "0", "18"]}], "+", 
      RowBox[{"917504", " ", 
       SuperscriptBox["D", "4"], " ", 
       SubscriptBox["A", "1"], " ", 
       SubsuperscriptBox["\[Theta]", "0", "20"]}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "0"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"n", "-", "1"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubsuperscriptBox["GR\[Theta]", "i", "+"], "[", "\[Beta]_", "]"}], 
       "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[Theta]", "i"], "/.", "replaceD"}], "/.", 
         RowBox[{
          SubscriptBox["\[Theta]", 
           RowBox[{"\[PlusMinus]", "0"}]], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", "GRvecA"}]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["GR\[Theta]", "i", "-"], "[", "\[Beta]_", "]"}], 
       "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[Theta]", "i"], "/.", "replaceD"}], "/.", 
         RowBox[{
          SubscriptBox["\[Theta]", 
           RowBox[{"\[PlusMinus]", "0"}]], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "/.", "GRvecA"}]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["BD\[Theta]", "i", "+"], "[", "\[Beta]_", "]"}], 
       "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[Theta]", "i"], "/.", "replaceD"}], "/.", 
         RowBox[{
          SubscriptBox["\[Theta]", 
           RowBox[{"\[PlusMinus]", "0"}]], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", "BDvecA"}]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["BD\[Theta]", "i", "-"], "[", "\[Beta]_", "]"}], 
       "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[Theta]", "i"], "/.", "replaceD"}], "/.", 
         RowBox[{
          SubscriptBox["\[Theta]", 
           RowBox[{"\[PlusMinus]", "0"}]], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "/.", "BDvecA"}]}]}], "}"}]}], 
   "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["dp\[Theta]", "0"], "[", "\[Omega]_", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["BD\[Theta]", "0", "+"], "[", "\[Beta]", "]"}], "-", 
     RowBox[{
      SubsuperscriptBox["GR\[Theta]", "0", "+"], "[", "\[Beta]", "]"}]}], 
    ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["dm\[Theta]", "0"], "[", "\[Omega]_", "]"}], "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["BD\[Theta]", "0", "-"], "[", "\[Beta]", "]"}], "-", 
      RowBox[{
       SubsuperscriptBox["GR\[Theta]", "0", "-"], "[", "\[Beta]", "]"}]}], 
     ")"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"fbg", "[", "\[Omega]", "]"}], "\[IndentingNewLine]", 
    RowBox[{"fbg", "[", "20", "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pBDGR\[Theta]", "[", "\[Omega]_", "]"}], ":=", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{"\[Omega]", "<", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     SubscriptBox["dp\[Theta]", "0"], "[", "\[Omega]", "]"}], ",", 
    RowBox[{"\[Omega]", ">", 
     RowBox[{"-", 
      FractionBox["3", "2"]}]}], ",", 
    RowBox[{
     SubscriptBox["dp\[Theta]", "0"], "[", "\[Omega]", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mBDGR\[Theta]", "[", "\[Omega]_", "]"}], ":=", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{"\[Omega]", "<", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{
      SubscriptBox["dm\[Theta]", "0"], "[", "\[Omega]", "]"}], ",", 
     RowBox[{"\[Omega]", ">", 
      RowBox[{"-", 
       FractionBox["3", "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["dm\[Theta]", "0"], "[", "\[Omega]", "]"}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"fBDGR", "[", "20", "]"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BD\[Theta]1p", "[", "\[Omega]_", "]"}], ":=", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{"\[Omega]", "<", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     SubsuperscriptBox["BD\[Theta]", "1", "+"], "[", "\[Beta]", "]"}], ",", 
    RowBox[{"\[Omega]", ">", 
     RowBox[{"-", 
      FractionBox["3", "2"]}]}], ",", 
    RowBox[{
     SubsuperscriptBox["BD\[Theta]", "1", "+"], "[", "\[Beta]", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BD\[Theta]1m", "[", "\[Omega]_", "]"}], ":=", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{"\[Omega]", "<", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{
      SubsuperscriptBox["BD\[Theta]", "1", "-"], "[", "\[Beta]", "]"}], ",", 
     RowBox[{"\[Omega]", ">", 
      RowBox[{"-", 
       FractionBox["3", "2"]}]}], ",", 
     RowBox[{
      SubsuperscriptBox["BD\[Theta]", "1", "-"], "[", "\[Beta]", "]"}]}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BD\[Theta]1", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"BD\[Theta]1p", "[", "\[Omega]", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", "\[Rule]", "0.5"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"BD\[Theta]1m", "[", "\[Omega]", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", "\[Rule]", "0.5"}], "}"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Omega]", ",", 
        RowBox[{"-", "1.5"}], ",", 
        RowBox[{"-", "1.44"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"43", ",", "27"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "15"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(1, BD\)]\)\>\"", ",", 
           "None"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"None", ",", "\[Omega]"}], "}"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubsuperscriptBox[\(\[Theta]\), \(1, BD\), \(+\)]\)\>\"",
            ",", "\"\<\!\(\*SubsuperscriptBox[\(\[Theta]\), \(1, BD\), \(-\)]\
\)\>\""}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.73", ",", "0.7"}], "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["pd\[Theta]", "0"], "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"pBDGR\[Theta]", "[", "\[Omega]", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", "\[Rule]", "0.5"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"mBDGR\[Theta]", "[", "\[Omega]", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", "\[Rule]", "0.5"}], "}"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Omega]", ",", 
        RowBox[{"-", "6"}], ",", "4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"42", ",", "25"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"15", ",", "27"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(0, \
BD\)]\)-\!\(\*SubscriptBox[\(\[Theta]\), \(0, GR\)]\)\>\"", ",", "None"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"None", ",", "\[Omega]"}], "}"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<\[Beta]=0.5: \!\(\*SubsuperscriptBox[\(\[Theta]\), \(0, BD\), \
\(+\)]\)-\!\(\*SubsuperscriptBox[\(\[Theta]\), \(0, GR\), \(+\)]\)\>\"", ",", 
           "\"\<\[Beta]=0.5: \!\(\*SubsuperscriptBox[\(\[Theta]\), \(0, BD\), \
\(-\)]\)-\!\(\*SubsuperscriptBox[\(\[Theta]\), \(0, GR\), \(-\)]\)\>\""}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.73", ",", "0.72"}], "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["p\[Theta]", "0"], "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["GR\[Theta]", "0", "+"], "[", "\[Beta]", "]"}], 
        ",", 
        RowBox[{
         SubsuperscriptBox["GR\[Theta]", "0", "-"], "[", "\[Beta]", "]"}], 
        ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Theta]", "0", "+"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Theta]", "0", "-"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Theta]", "0", "+"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Theta]", "0", "-"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"42", ",", "25"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "15"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\[Beta]", ",", "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(0\)]\)\>\""}],
         "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", "Red", "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed"}], "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["p\[Theta]", "1"], "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["GR\[Theta]", "1", "+"], "[", "\[Beta]", "]"}], 
        ",", 
        RowBox[{
         SubsuperscriptBox["GR\[Theta]", "1", "-"], "[", "\[Beta]", "]"}], 
        ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Theta]", "1", "+"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Theta]", "1", "-"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Theta]", "1", "+"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Theta]", "1", "-"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"42", ",", "25"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\[Beta]", ",", "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(1\)]\)\>\""}],
         "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", "Red", "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed"}], "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["p\[Theta]", "2"], "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["GR\[Theta]", "2", "+"], "[", "\[Beta]", "]"}], 
        ",", 
        RowBox[{
         SubsuperscriptBox["GR\[Theta]", "2", "-"], "[", "\[Beta]", "]"}], 
        ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Theta]", "2", "+"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Theta]", "2", "-"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Theta]", "2", "+"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Theta]", "2", "-"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"42", ",", "25"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\[Beta]", ",", "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(2\)]\)\>\""}],
         "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", "Red", "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed"}], "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["p\[Theta]", "3"], "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["GR\[Theta]", "3", "+"], "[", "\[Beta]", "]"}], 
        ",", 
        RowBox[{
         SubsuperscriptBox["GR\[Theta]", "3", "-"], "[", "\[Beta]", "]"}], 
        ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Theta]", "3", "+"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Theta]", "3", "-"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Theta]", "3", "+"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Theta]", "3", "-"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"42", ",", "25"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"30", ",", "0"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\[Beta]", ",", "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(3\)]\)\>\""}],
         "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<GR: \!\(\*SubsuperscriptBox[\(\[Theta]\), \(i\), \(+\)]\)\>\"",
            ",", "\"\<GR: \!\(\*SubsuperscriptBox[\(\[Theta]\), \(i\), \(-\)]\
\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(BD\), \((\[Omega] = \(-2.6\))\)]\): \!\(\
\*SubsuperscriptBox[\(\[Theta]\), \(i\), \(+\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(BD\), \((\[Omega] = \(-2.6\))\)]\): \!\(\
\*SubsuperscriptBox[\(\[Theta]\), \(i\), \(-\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(BD\), \((\[Omega] = 2)\)]\): \
\!\(\*SubsuperscriptBox[\(\[Theta]\), \(i\), \(+\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(BD\), \((\[Omega] = 2)\)]\): \
\!\(\*SubsuperscriptBox[\(\[Theta]\), \(i\), \(-\)]\)\>\""}], "}"}], ",", 
         "Below"}], "]"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", "Red", "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed"}], "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", 
     RowBox[{"==", 
      RowBox[{
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
        "===", "===", "===", "===", "===", "===", "===", "===", 
       RowBox[{"==", 
        RowBox[{
        "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
         "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
         RowBox[{"==", "=="}], "===", "===", "===", "==="}]}]}]}]}], "="}], 
   "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]", ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Epsilon]", " ", 
       SubscriptBox["A", "2"], " ", 
       SubsuperscriptBox["\[Theta]", "0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", "1"], "-", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}]}], 
      RowBox[{"\[Beta]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", "1"], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "3"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SubsuperscriptBox["\[Theta]", "0", "3"]}], 
      RowBox[{
       RowBox[{"\[Beta]", " ", 
        SubscriptBox["A", "1"]}], "+", 
       RowBox[{"4", " ", "\[Beta]", " ", 
        SubsuperscriptBox["\[Theta]", "0", "2"]}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", "\[Beta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", "1"], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "5"]}]], "32",
       " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      SubsuperscriptBox["\[Theta]", "0", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "D"}]}], ")"}]}], " ", 
         SubsuperscriptBox["A", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["A", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            SuperscriptBox["D", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"3", " ", "D", " ", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"9", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SubsuperscriptBox["A", "1", "3"], " ", 
         SubscriptBox["\[Theta]", "0"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["D", "2"], " ", 
            SuperscriptBox["\[Beta]", "3"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["D", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SubscriptBox["\[Theta]", "0"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"3", " ", "D", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"9", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Theta]", "0", "3"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SubscriptBox["A", "1"], " ", 
         SubsuperscriptBox["\[Theta]", "0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SubscriptBox["A", "3"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["D", "2"], " ", 
            SubsuperscriptBox["\[Theta]", "0", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["\[Beta]", "3"]}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["\[Beta]", "2"], " ", 
               SubscriptBox["\[Theta]", "0"]}], "-", 
              RowBox[{"9", " ", 
               SubsuperscriptBox["\[Theta]", "0", "3"]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["A", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SubscriptBox["A", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["D", "2"], " ", 
            SubsuperscriptBox["\[Theta]", "0", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", 
               SuperscriptBox["\[Beta]", "3"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Beta]", "2"], " ", 
               SubscriptBox["\[Theta]", "0"]}], "+", 
              RowBox[{"9", " ", 
               SubsuperscriptBox["\[Theta]", "0", "3"]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["\[Theta]", "0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SubsuperscriptBox["A", "2", "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SubscriptBox["A", "3"], " ", 
               SubsuperscriptBox["\[Theta]", "0", "2"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["D", "2"], " ", 
               SubsuperscriptBox["\[Theta]", "0", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Beta]", "3"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SubscriptBox["\[Theta]", "0"]}], "-", 
                 RowBox[{"9", " ", 
                  SubsuperscriptBox["\[Theta]", "0", "3"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", "\[Beta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", "1"], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "7"]}]], "4", 
      " ", 
      SuperscriptBox["\[Epsilon]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["A", "1", "7"]}], " ", 
         SubscriptBox["A", "2"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"6", " ", "D"}]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "6"], " ", 
         SubscriptBox["A", "2"], " ", 
         SubsuperscriptBox["\[Theta]", "0", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["A", "1", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SubscriptBox["A", "4"]}], "+", 
           RowBox[{"8", " ", 
            SubscriptBox["A", "2"], " ", 
            SubsuperscriptBox["\[Theta]", "0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", 
               SuperscriptBox["D", "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["D", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"64", " ", 
         SubsuperscriptBox["\[Theta]", "0", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "105"}], " ", 
            SubsuperscriptBox["A", "2", "3"]}], "-", 
           RowBox[{"144", " ", 
            SubscriptBox["A", "4"], " ", 
            SubsuperscriptBox["\[Theta]", "0", "4"]}], "+", 
           RowBox[{"16", " ", 
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", 
               SubscriptBox["A", "3"], " ", 
               SubsuperscriptBox["\[Theta]", "0", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["D", "2"], " ", 
               SubsuperscriptBox["\[Theta]", "0", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Beta]", "3"]}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SubscriptBox["\[Theta]", "0"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["\[Theta]", "0", "3"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["A", "1", "2"], " ", 
         SubsuperscriptBox["\[Theta]", "0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21", " ", 
            SubsuperscriptBox["A", "2", "3"]}], "+", 
           RowBox[{"1056", " ", 
            SubscriptBox["A", "4"], " ", 
            SubsuperscriptBox["\[Theta]", "0", "4"]}], "+", 
           RowBox[{"8", " ", 
            SubscriptBox["A", "2"], " ", 
            SubsuperscriptBox["\[Theta]", "0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "63"}], " ", 
               SubscriptBox["A", "3"]}], "+", 
              RowBox[{"32", " ", 
               SubsuperscriptBox["\[Theta]", "0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  SuperscriptBox["D", "2"], " ", 
                  SuperscriptBox["\[Beta]", "3"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["D", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SubscriptBox["\[Theta]", "0"]}], "+", 
                 RowBox[{"9", " ", 
                  SubsuperscriptBox["\[Theta]", "0", "3"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"16", " ", 
         SubscriptBox["A", "1"], " ", 
         SubsuperscriptBox["\[Theta]", "0", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "63"}], " ", 
            SubsuperscriptBox["A", "2", "3"]}], "-", 
           RowBox[{"624", " ", 
            SubscriptBox["A", "4"], " ", 
            SubsuperscriptBox["\[Theta]", "0", "4"]}], "+", 
           RowBox[{"8", " ", 
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"75", " ", 
               SubscriptBox["A", "3"], " ", 
               SubsuperscriptBox["\[Theta]", "0", "2"]}], "+", 
              RowBox[{"16", " ", "D", " ", 
               SubsuperscriptBox["\[Theta]", "0", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", "D", " ", 
                  SuperscriptBox["\[Beta]", "3"]}], "-", 
                 RowBox[{"21", " ", "D", " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SubscriptBox["\[Theta]", "0"]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"7", " ", "D"}]}], ")"}], " ", 
                  SubsuperscriptBox["\[Theta]", "0", "3"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SubsuperscriptBox["A", "1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SubsuperscriptBox["A", "2", "3"]}], "+", 
           RowBox[{"864", " ", 
            SubscriptBox["A", "4"], " ", 
            SubsuperscriptBox["\[Theta]", "0", "4"]}], "+", 
           RowBox[{"8", " ", 
            SubscriptBox["A", "2"], " ", 
            SubsuperscriptBox["\[Theta]", "0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "21"}], " ", 
               SubscriptBox["A", "3"]}], "+", 
              RowBox[{"32", " ", 
               SubsuperscriptBox["\[Theta]", "0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["D", "2"], " ", 
                  SuperscriptBox["\[Beta]", "3"]}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["D", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SubscriptBox["\[Theta]", "0"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"19", "-", 
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "D"}], ")"}], " ", "D"}]}], 
                   ")"}], " ", 
                  SubsuperscriptBox["\[Theta]", "0", "3"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["A", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "42"}], " ", 
            SubscriptBox["A", "4"], " ", 
            SubsuperscriptBox["\[Theta]", "0", "2"]}], "+", 
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubscriptBox["A", "3"]}], "+", 
              RowBox[{"16", " ", 
               SubsuperscriptBox["\[Theta]", "0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["D", "2"], " ", 
                  SuperscriptBox["\[Beta]", "3"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["D", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SubscriptBox["\[Theta]", "0"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "32"}], "+", 
                    RowBox[{"3", " ", "D", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"31", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
                  SubsuperscriptBox["\[Theta]", "0", "3"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "0"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"n", "-", "1"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubsuperscriptBox["GR\[Mu]", "i", "+"], "[", "\[Beta]_", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"\[Mu]", ",", "\[Epsilon]", ",", "i"}], "]"}], "/.", 
          "replaceD"}], "/.", 
         RowBox[{
          SubscriptBox["\[Theta]", 
           RowBox[{"\[PlusMinus]", "0"}]], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", "GRvecA"}]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["GR\[Mu]", "i", "-"], "[", "\[Beta]_", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"\[Mu]", ",", "\[Epsilon]", ",", "i"}], "]"}], "/.", 
          "replaceD"}], "/.", 
         RowBox[{
          SubscriptBox["\[Theta]", 
           RowBox[{"\[PlusMinus]", "0"}]], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "/.", "GRvecA"}]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["BD\[Mu]", "i", "+"], "[", "\[Beta]_", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"\[Mu]", ",", "\[Epsilon]", ",", "i"}], "]"}], "/.", 
          "replaceD"}], "/.", 
         RowBox[{
          SubscriptBox["\[Theta]", 
           RowBox[{"\[PlusMinus]", "0"}]], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", "BDvecA"}]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["BD\[Mu]", "i", "-"], "[", "\[Beta]_", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"\[Mu]", ",", "\[Epsilon]", ",", "i"}], "]"}], "/.", 
          "replaceD"}], "/.", 
         RowBox[{
          SubscriptBox["\[Theta]", 
           RowBox[{"\[PlusMinus]", "0"}]], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "/.", "BDvecA"}]}]}], "}"}]}], 
   "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    SubsuperscriptBox["BD\[Mu]", "0", "+"], "[", "\[Beta]", "]"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["dp\[Mu]", "0"], "[", "\[Omega]_", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["BD\[Mu]", "0", "+"], "[", "\[Beta]", "]"}], "-", 
     RowBox[{
      SubsuperscriptBox["GR\[Mu]", "0", "+"], "[", "\[Beta]", "]"}]}], 
    ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["dm\[Mu]", "0"], "[", "\[Omega]_", "]"}], "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["BD\[Mu]", "0", "-"], "[", "\[Beta]", "]"}], "-", 
      RowBox[{
       SubsuperscriptBox["GR\[Mu]", "0", "-"], "[", "\[Beta]", "]"}]}], 
     ")"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"fbg", "[", "\[Omega]", "]"}], "\[IndentingNewLine]", 
    RowBox[{"fbg", "[", "20", "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pBDGR\[Mu]", "[", "\[Omega]_", "]"}], ":=", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{"\[Omega]", "<", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     SubscriptBox["dp\[Mu]", "0"], "[", "\[Omega]", "]"}], ",", 
    RowBox[{"\[Omega]", ">", 
     RowBox[{"-", 
      FractionBox["3", "2"]}]}], ",", 
    RowBox[{
     SubscriptBox["dp\[Mu]", "0"], "[", "\[Omega]", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mBDGR\[Mu]", "[", "\[Omega]_", "]"}], ":=", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{"\[Omega]", "<", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{
      SubscriptBox["dm\[Mu]", "0"], "[", "\[Omega]", "]"}], ",", 
     RowBox[{"\[Omega]", ">", 
      RowBox[{"-", 
       FractionBox["3", "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["dm\[Mu]", "0"], "[", "\[Omega]", "]"}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"fBDGR", "[", "20", "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BD\[Mu]1p", "[", "\[Omega]_", "]"}], ":=", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{"\[Omega]", "<", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     SubsuperscriptBox["BD\[Mu]", "1", "+"], "[", "\[Beta]", "]"}], ",", 
    RowBox[{"\[Omega]", ">", 
     RowBox[{"-", 
      FractionBox["3", "2"]}]}], ",", 
    RowBox[{
     SubsuperscriptBox["BD\[Mu]", "1", "+"], "[", "\[Beta]", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BD\[Mu]1m", "[", "\[Omega]_", "]"}], ":=", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{"\[Omega]", "<", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{
      SubsuperscriptBox["BD\[Mu]", "1", "-"], "[", "\[Beta]", "]"}], ",", 
     RowBox[{"\[Omega]", ">", 
      RowBox[{"-", 
       FractionBox["3", "2"]}]}], ",", 
     RowBox[{
      SubsuperscriptBox["BD\[Mu]", "1", "-"], "[", "\[Beta]", "]"}]}], 
    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pBDGR\[Mu]", "[", "\[Omega]", "]"}], ",", 
       RowBox[{"mBDGR\[Mu]", "[", "\[Omega]", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Omega]", ",", 
       RowBox[{"-", "50000"}], ",", "50000"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"Mesh", "\[Rule]", "All"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<DarkRainbow\>\""}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10000"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\[Omega]", ",", "\[Beta]", ",", 
        "\"\<\!\(\*SubsuperscriptBox[\(\[Mu]\), \(1\), \(+\)]\)\>\""}], 
       "}"}]}]}], "]"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BD\[Mu]1", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"BD\[Mu]1p", "[", "\[Omega]", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", "\[Rule]", "0.5"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"BD\[Mu]1m", "[", "\[Omega]", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", "\[Rule]", "0.5"}], "}"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Omega]", ",", 
        RowBox[{"-", "1.5"}], ",", 
        RowBox[{"-", "1.44"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"43", ",", "27"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(1, BD\)]\)\>\"", ",", "None"}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"None", ",", "\[Omega]"}], "}"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubsuperscriptBox[\(\[Mu]\), \(1, BD\), \(+\)]\)\>\"", 
           ",", "\"\<\!\(\*SubsuperscriptBox[\(\[Mu]\), \(1, BD\), \(-\)]\)\>\
\""}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.73", ",", "0.72"}], "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["pd\[Mu]", "0"], "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"pBDGR\[Mu]", "[", "\[Omega]", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", "\[Rule]", "0.5"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"mBDGR\[Mu]", "[", "\[Omega]", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", "\[Rule]", "0.5"}], "}"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Omega]", ",", 
        RowBox[{"-", "6"}], ",", "4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"42", ",", "25"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"15", ",", "27"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(0, BD\)]\)-\!\(\*SubscriptBox[\
\(\[Mu]\), \(0, GR\)]\)\>\"", ",", "None"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"None", ",", "\[Omega]"}], "}"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<\[Beta]=0.5: \!\(\*SubsuperscriptBox[\(\[Mu]\), \(0, BD\), \(+\
\)]\)-\!\(\*SubsuperscriptBox[\(\[Mu]\), \(0, GR\), \(+\)]\)\>\"", ",", 
           "\"\<\[Beta]=0.5: \!\(\*SubsuperscriptBox[\(\[Mu]\), \(0, BD\), \
\(-\)]\)-\!\(\*SubsuperscriptBox[\(\[Mu]\), \(0, GR\), \(-\)]\)\>\""}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"0.73", ",", "0.72"}], "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["p\[Mu]", "0"], "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["GR\[Mu]", "0", "+"], "[", "\[Beta]", "]"}], ",", 
        RowBox[{
         SubsuperscriptBox["GR\[Mu]", "0", "-"], "[", "\[Beta]", "]"}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Mu]", "0", "+"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Mu]", "0", "-"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Mu]", "0", "+"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Mu]", "0", "-"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"42", ",", "25"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "15"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\[Beta]", ",", "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(0\)]\)\>\""}], 
        "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", "Red", "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed"}], "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["p\[Mu]", "1"], "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["GR\[Mu]", "1", "+"], "[", "\[Beta]", "]"}], ",", 
        RowBox[{
         SubsuperscriptBox["GR\[Mu]", "1", "-"], "[", "\[Beta]", "]"}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Mu]", "1", "+"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Mu]", "1", "-"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Mu]", "1", "+"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Mu]", "1", "-"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"42", ",", "25"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\[Beta]", ",", "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(1\)]\)\>\""}], 
        "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", "Red", "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed"}], "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["p\[Mu]", "2"], "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["GR\[Mu]", "2", "+"], "[", "\[Beta]", "]"}], ",", 
        RowBox[{
         SubsuperscriptBox["GR\[Mu]", "2", "-"], "[", "\[Beta]", "]"}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Mu]", "2", "+"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Mu]", "2", "-"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Mu]", "2", "+"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Mu]", "2", "-"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"42", ",", "25"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\[Beta]", ",", "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(2\)]\)\>\""}], 
        "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", "Red", "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed"}], "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["p\[Mu]", "3"], "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["GR\[Mu]", "3", "+"], "[", "\[Beta]", "]"}], ",", 
        RowBox[{
         SubsuperscriptBox["GR\[Mu]", "3", "-"], "[", "\[Beta]", "]"}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Mu]", "3", "+"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Mu]", "3", "-"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Mu]", "3", "+"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}], ",", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["BD\[Mu]", "3", "-"], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"42", ",", "25"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"30", ",", "0"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\[Beta]", ",", "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(3\)]\)\>\""}], 
        "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<GR: \!\(\*SubsuperscriptBox[\(\[Mu]\), \(i\), \(+\)]\)\>\"", 
           ",", "\"\<GR: \!\(\*SubsuperscriptBox[\(\[Mu]\), \(i\), \(-\)]\)\>\
\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(BD\), \((\[Omega] = \(-2.6\))\)]\): \!\(\
\*SubsuperscriptBox[\(\[Mu]\), \(i\), \(+\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(BD\), \((\[Omega] = \(-2.6\))\)]\): \!\(\
\*SubsuperscriptBox[\(\[Mu]\), \(i\), \(-\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(BD\), \((\[Omega] = 2)\)]\): \
\!\(\*SubsuperscriptBox[\(\[Mu]\), \(i\), \(+\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(BD\), \((\[Omega] = 2)\)]\): \
\!\(\*SubsuperscriptBox[\(\[Mu]\), \(i\), \(-\)]\)\>\""}], "}"}], ",", 
         "Below"}], "]"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", "Red", "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed"}], "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", 
     RowBox[{"==", 
      RowBox[{
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
        "===", "===", "===", "===", "===", "===", "===", "===", 
       RowBox[{"==", 
        RowBox[{
        "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
         "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
         RowBox[{"==", 
          RowBox[{"==", 
           RowBox[{"===", "===", "===", "==="}]}]}]}]}]}]}]}], "="}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Mu]", "tot"], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[Beta]", "2"]}], "+", 
       SubscriptBox["A", "1"]}], 
      RowBox[{"2", " ", "\[Beta]", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], "+", 
         SubscriptBox["A", "1"]}]]}]], "-", 
     FractionBox[
      RowBox[{"\[Epsilon]", " ", 
       SubscriptBox["A", "2"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", 
          SubscriptBox["A", "1"]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["D", "2"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SubsuperscriptBox["A", "1", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"6", " ", "D"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["D", "2"]}]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "4"]}], "+", 
          RowBox[{"9", " ", 
           SubsuperscriptBox["A", "2", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"D", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", 
                   RowBox[{"11", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
              SubsuperscriptBox["A", "1", "3"]}], "-", 
             RowBox[{"6", " ", 
              SubscriptBox["A", "3"]}]}], ")"}]}], "-", 
          RowBox[{"12", " ", 
           SubscriptBox["A", "1"], " ", 
           SubscriptBox["A", "3"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"12", " ", "\[Beta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           SubscriptBox["A", "1"]}], ")"}], 
         RowBox[{"5", "/", "2"}]]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"12", " ", 
        SubsuperscriptBox["A", "1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           SubscriptBox["A", "1"]}], ")"}], 
         RowBox[{"7", "/", "2"}]]}]], 
      SuperscriptBox["\[Epsilon]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["\[Beta]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["D", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["A", "1", "4"]}], "+", 
              RowBox[{"6", " ", 
               SubsuperscriptBox["A", "2", "2"]}], "-", 
              RowBox[{"12", " ", 
               SubscriptBox["A", "1"], " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["A", "1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"4", " ", "D"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["D", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["A", "1", "4"]}], "+", 
              RowBox[{"35", " ", 
               SubsuperscriptBox["A", "2", "2"]}], "-", 
              RowBox[{"60", " ", 
               SubscriptBox["A", "1"], " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
           RowBox[{"24", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Beta]", "4"], " ", 
         SubscriptBox["A", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"14", "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"9", " ", "D"}]}], ")"}], " ", "D"}]}], ")"}], 
               " ", 
               SubsuperscriptBox["A", "1", "4"]}], "+", 
              RowBox[{"42", " ", 
               SubsuperscriptBox["A", "2", "2"]}], "-", 
              RowBox[{"84", " ", 
               SubscriptBox["A", "1"], " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
           RowBox[{"42", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         SubsuperscriptBox["A", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"26", "+", 
                 RowBox[{"30", " ", "D"}], "-", 
                 RowBox[{"51", " ", 
                  SuperscriptBox["D", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["A", "1", "4"]}], "+", 
              RowBox[{"105", " ", 
               SubsuperscriptBox["A", "2", "2"]}], "-", 
              RowBox[{"210", " ", 
               SubscriptBox["A", "1"], " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
           RowBox[{"96", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}]}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "0"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"n", "-", "1"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["GR\[Mu]", 
         RowBox[{"tot", ",", "i"}]], "[", "\[Beta]_", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           SubscriptBox["\[Mu]", "tot"], ",", "\[Epsilon]", ",", "i"}], "]"}],
          "/.", "replaceD"}], "/.", "GRvecA"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["BD\[Mu]", 
         RowBox[{"tot", ",", "i"}]], "[", "\[Beta]_", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           SubscriptBox["\[Mu]", "tot"], ",", "\[Epsilon]", ",", "i"}], "]"}],
          "/.", "replaceD"}], "/.", "BDvecA"}]}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["GR\[Mu]", 
     RowBox[{"tot", ",", "2"}]], "[", "\[Beta]", "]"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["d\[Mu]", 
      RowBox[{"tot", ",", "0"}]], "[", "\[Omega]_", "]"}], "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["BD\[Mu]", 
        RowBox[{"tot", ",", "0"}]], "[", "\[Beta]", "]"}], "-", 
      RowBox[{
       SubscriptBox["GR\[Mu]", 
        RowBox[{"tot", ",", "0"}]], "[", "\[Beta]", "]"}]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"fbg", "[", "\[Omega]", "]"}], "\[IndentingNewLine]", 
    RowBox[{"fbg", "[", "20", "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pBDGR\[Mu]tot", "[", "\[Omega]_", "]"}], ":=", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{"\[Omega]", "<", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{
      SubscriptBox["d\[Mu]", 
       RowBox[{"tot", ",", "0"}]], "[", "\[Omega]", "]"}], ",", 
     RowBox[{"\[Omega]", ">", 
      RowBox[{"-", 
       FractionBox["3", "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["d\[Mu]", 
       RowBox[{"tot", ",", "0"}]], "[", "\[Omega]", "]"}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"fBDGR", "[", "20", "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BD\[Mu]tot1", "[", "\[Omega]_", "]"}], ":=", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{"\[Omega]", "<", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     SubscriptBox["BD\[Mu]", 
      RowBox[{"tot", ",", "1"}]], "[", "\[Beta]", "]"}], ",", 
    RowBox[{"\[Omega]", ">", 
     RowBox[{"-", 
      FractionBox["3", "2"]}]}], ",", 
    RowBox[{
     SubscriptBox["BD\[Mu]", 
      RowBox[{"tot", ",", "1"}]], "[", "\[Beta]", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BD\[Mu]tot1", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"BD\[Mu]tot1", "[", "\[Omega]", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", "\[Rule]", "0.5"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Omega]", ",", 
        RowBox[{"-", "1.5"}], ",", 
        RowBox[{"-", "1.44"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"43", ",", "27"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"30", ",", "0"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\[Omega]", ",", 
         "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(tot, 1, BD\)]\)\>\""}], "}"}]}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "Thick"}], "]"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["pd\[Mu]", 
     RowBox[{"tot", ",", "0"}]], "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pBDGR\[Mu]tot", "[", "\[Omega]", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", "\[Rule]", "0.5"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Omega]", ",", 
        RowBox[{"-", "6"}], ",", "4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"42", ",", "25"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"15", ",", "27"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(tot, 0, \
BD\)]\)-\!\(\*SubscriptBox[\(\[Mu]\), \(tot, 0, GR\)]\)\>\"", ",", "None"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"None", ",", "\[Omega]"}], "}"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "Thick"}], "]"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{
         "{", "\"\<\[Beta]=0.5: \!\(\*SubscriptBox[\(\[Mu]\), \(tot, 0, BD\)]\
\)-\!\(\*SubscriptBox[\(\[Mu]\), \(tot, 0, GR\)]\)\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.68", ",", "0.72"}], "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["p\[Mu]", 
     RowBox[{"tot", ",", "0"}]], "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["GR\[Mu]", 
          RowBox[{"tot", ",", "0"}]], "[", "\[Beta]", "]"}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["BD\[Mu]", 
           RowBox[{"tot", ",", "0"}]], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["BD\[Mu]", 
           RowBox[{"tot", ",", "0"}]], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"42", ",", "25"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "15"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\[Beta]", ",", 
         "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(tot, 0\)]\)\>\""}], "}"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed", ",", "Thick"}], "]"}]}], 
        "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["p\[Mu]", 
     RowBox[{"tot", ",", "1"}]], "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["GR\[Mu]", 
          RowBox[{"tot", ",", "1"}]], "[", "\[Beta]", "]"}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["BD\[Mu]", 
           RowBox[{"tot", ",", "1"}]], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["BD\[Mu]", 
           RowBox[{"tot", ",", "1"}]], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"42", ",", "25"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\[Beta]", ",", 
         "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(tot, 1\)]\)\>\""}], "}"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed", ",", "Thick"}], "]"}]}], 
        "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["p\[Mu]", 
     RowBox[{"tot", ",", "2"}]], "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["GR\[Mu]", 
          RowBox[{"tot", ",", "2"}]], "[", "\[Beta]", "]"}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["BD\[Mu]", 
           RowBox[{"tot", ",", "2"}]], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["BD\[Mu]", 
           RowBox[{"tot", ",", "2"}]], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"42", ",", "25"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\[Beta]", ",", 
         "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(tot, 2\)]\)\>\""}], "}"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed", ",", "Thick"}], "]"}]}], 
        "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["p\[Mu]", 
     RowBox[{"tot", ",", "3"}]], "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["GR\[Mu]", 
          RowBox[{"tot", ",", "3"}]], "[", "\[Beta]", "]"}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["BD\[Mu]", 
           RowBox[{"tot", ",", "3"}]], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"-", "2.6"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["BD\[Mu]", 
           RowBox[{"tot", ",", "3"}]], "[", "\[Beta]", "]"}], "/.", 
         RowBox[{"\[Omega]", "\[Rule]", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"42", ",", "25"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"30", ",", "0"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\[Beta]", ",", 
         "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(tot, 3\)]\)\>\""}], "}"}]}], 
      ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<GR: \!\(\*SubscriptBox[\(\[Mu]\), \(tot, i\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(BD\), \((\[Omega] = \(-2.6\))\)]\): \!\(\
\*SubscriptBox[\(\[Mu]\), \(tot, i\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(BD\), \((\[Omega] = 2)\)]\): \
\!\(\*SubscriptBox[\(\[Mu]\), \(tot, i\)]\)\>\""}], "}"}], ",", "Below"}], 
        "]"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "DotDashed", ",", "Thick"}], "]"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", 
     RowBox[{"==", 
      RowBox[{
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
        "===", "===", "===", "===", "===", "===", "===", "===", 
       RowBox[{"==", 
        RowBox[{
        "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
         "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
         RowBox[{"==", "=="}], "===", "===", "===", "==="}]}]}]}]}], "="}], 
   "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"BD\[Theta]1", ",", "BD\[Mu]1", ",", "BD\[Mu]tot1"}], "}"}], ",", 
   RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<first-corrections.pdf\>\"", ",", 
    RowBox[{"Column", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"BD\[Theta]1", ",", "BD\[Mu]1", ",", "BD\[Mu]tot1"}], "}"}], 
      ",", 
      RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["pd\[Theta]", "0"], ",", 
     SubscriptBox["p\[Theta]", "0"], ",", 
     SubscriptBox["p\[Theta]", "1"], ",", 
     SubscriptBox["p\[Theta]", "2"], ",", 
     SubscriptBox["p\[Theta]", "3"]}], "}"}], ",", 
   RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<theta.pdf\>\"", ",", 
    RowBox[{"Column", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["pd\[Theta]", "0"], ",", 
        SubscriptBox["p\[Theta]", "0"], ",", 
        SubscriptBox["p\[Theta]", "1"], ",", 
        SubscriptBox["p\[Theta]", "2"], ",", 
        SubscriptBox["p\[Theta]", "3"]}], "}"}], ",", 
      RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["pd\[Mu]", "0"], ",", 
     SubscriptBox["p\[Mu]", "0"], ",", 
     SubscriptBox["p\[Mu]", "1"], ",", 
     SubscriptBox["p\[Mu]", "2"], ",", 
     SubscriptBox["p\[Mu]", "3"]}], "}"}], ",", 
   RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<mu.pdf\>\"", ",", 
    RowBox[{"Column", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["pd\[Mu]", "0"], ",", 
        SubscriptBox["p\[Mu]", "0"], ",", 
        SubscriptBox["p\[Mu]", "1"], ",", 
        SubscriptBox["p\[Mu]", "2"], ",", 
        SubscriptBox["p\[Mu]", "3"]}], "}"}], ",", 
      RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["pd\[Mu]", 
      RowBox[{"tot", ",", "0"}]], ",", 
     SubscriptBox["p\[Mu]", 
      RowBox[{"tot", ",", "0"}]], ",", 
     SubscriptBox["p\[Mu]", 
      RowBox[{"tot", ",", "1"}]], ",", 
     SubscriptBox["p\[Mu]", 
      RowBox[{"tot", ",", "2"}]], ",", 
     SubscriptBox["p\[Mu]", 
      RowBox[{"tot", ",", "3"}]]}], "}"}], ",", 
   RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<mutot.pdf\>\"", ",", 
   RowBox[{"Column", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["pd\[Mu]", 
        RowBox[{"tot", ",", "0"}]], ",", 
       SubscriptBox["p\[Mu]", 
        RowBox[{"tot", ",", "0"}]], ",", 
       SubscriptBox["p\[Mu]", 
        RowBox[{"tot", ",", "1"}]], ",", 
       SubscriptBox["p\[Mu]", 
        RowBox[{"tot", ",", "2"}]], ",", 
       SubscriptBox["p\[Mu]", 
        RowBox[{"tot", ",", "3"}]]}], "}"}], ",", 
     RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7652327576526213`*^9, 3.76523277561021*^9}, {
   3.765233059507848*^9, 3.7652330941346807`*^9}, {3.765235177476017*^9, 
   3.765235222886153*^9}, {3.7652353513886423`*^9, 3.765235458367858*^9}, 
   3.7652355570121174`*^9, {3.7652358004546003`*^9, 3.7652358050739546`*^9}, {
   3.7652358634068685`*^9, 3.7652358675796833`*^9}, {3.7652359019015427`*^9, 
   3.7652359370526085`*^9}, {3.7652360290729055`*^9, 3.765236031694174*^9}, {
   3.765236083379387*^9, 3.765236125199486*^9}, {3.76523616083265*^9, 
   3.7652362112696185`*^9}, {3.7652362603401613`*^9, 3.765236287074569*^9}, {
   3.7652363198827477`*^9, 3.765236526472168*^9}, {3.765236562390211*^9, 
   3.765236824939537*^9}, {3.765237217536704*^9, 3.76523737433927*^9}, {
   3.7652374599681225`*^9, 3.7652374670473948`*^9}, {3.765237505314557*^9, 
   3.765237550610978*^9}, {3.7652375931688824`*^9, 3.765237607624198*^9}, {
   3.7652376467142854`*^9, 3.765237759101992*^9}, {3.765237837878579*^9, 
   3.765237893534147*^9}, {3.7652379342807865`*^9, 3.76523794386421*^9}, {
   3.765237982760994*^9, 3.7652381401397953`*^9}, {3.7652381954368205`*^9, 
   3.7652382658681545`*^9}, {3.76523834324783*^9, 3.765238386814891*^9}, {
   3.765238424460041*^9, 3.765238675174719*^9}, {3.7652387088292046`*^9, 
   3.76523870917474*^9}, {3.7652387845901017`*^9, 3.765238848886551*^9}, {
   3.7652389365112543`*^9, 3.7652389463273125`*^9}, {3.7652389847149067`*^9, 
   3.7652390767331257`*^9}, {3.765239151545847*^9, 3.765239153315218*^9}, {
   3.7652392069217434`*^9, 3.76523923600976*^9}, {3.765239270073079*^9, 
   3.7652393014086123`*^9}, {3.76523935601635*^9, 3.7652394955932217`*^9}, {
   3.765239583389989*^9, 3.7652396502683053`*^9}, {3.7652397237950296`*^9, 
   3.765239737212225*^9}, 3.765240036011326*^9, {3.7652401811527023`*^9, 
   3.765240208698141*^9}, {3.7652402412748547`*^9, 3.7652405165651517`*^9}, {
   3.765240573348117*^9, 3.76524061188735*^9}, {3.765241818278515*^9, 
   3.765241825242775*^9}, 3.7652420884679604`*^9, {3.7652483187237496`*^9, 
   3.7652483196304245`*^9}, {3.7652487874655733`*^9, 3.765248792869511*^9}, {
   3.7652488370305357`*^9, 3.765248843159829*^9}, {3.7652488743388605`*^9, 
   3.765248922248921*^9}, {3.765419019768572*^9, 3.7654190500667467`*^9}, {
   3.765419084884903*^9, 3.765419123356901*^9}, {3.7654191540644693`*^9, 
   3.765419350825735*^9}, {3.7654193839287367`*^9, 3.7654194080554047`*^9}, {
   3.7654194709378104`*^9, 3.76541947670099*^9}, {3.765419526747811*^9, 
   3.765419566516849*^9}, {3.76541960385161*^9, 3.765419624416662*^9}, {
   3.765419726024273*^9, 3.7654197687585096`*^9}, {3.765419866279183*^9, 
   3.7654198919552217`*^9}, {3.7654200062196474`*^9, 
   3.7654200284457207`*^9}, {3.7654201123161073`*^9, 
   3.7654201474054556`*^9}, {3.765420187741132*^9, 3.7654203919636526`*^9}, {
   3.7654204613333316`*^9, 3.765420568790913*^9}, {3.765420603956688*^9, 
   3.765420673459755*^9}, {3.765420724735618*^9, 3.765420833993054*^9}, {
   3.7654209984607573`*^9, 3.765421000825574*^9}, {3.765421711233786*^9, 
   3.7654217904339037`*^9}, {3.765441115324252*^9, 3.7654412335201283`*^9}, {
   3.7654412819456534`*^9, 3.765441282277734*^9}, {3.7654413158020782`*^9, 
   3.7654413468969226`*^9}, 3.7654413987911367`*^9, {3.76544145053778*^9, 
   3.765441499313306*^9}, {3.7654415310185146`*^9, 3.765441531637859*^9}, {
   3.76544156754882*^9, 3.7654416667894416`*^9}, {3.7654417087671537`*^9, 
   3.765442043120976*^9}, {3.765442121074455*^9, 3.7654422283435836`*^9}, {
   3.765442266390834*^9, 3.7654423356505795`*^9}, {3.765442366775341*^9, 
   3.765442366936936*^9}, {3.7654424541257615`*^9, 3.7654424576872115`*^9}, {
   3.765443563208042*^9, 3.7654435661761036`*^9}, {3.7654436688993883`*^9, 
   3.765443729869331*^9}, {3.765443814569842*^9, 3.765444078408218*^9}, {
   3.765444788506463*^9, 3.765444934611752*^9}, {3.7654451567596273`*^9, 
   3.765445166860614*^9}, {3.7654452988465805`*^9, 3.7654453051038465`*^9}, {
   3.7654454099305267`*^9, 3.7654454691661158`*^9}, {3.7654455494543686`*^9, 
   3.765445603513961*^9}, {3.765445642694179*^9, 3.7654456655670376`*^9}, {
   3.76544571507062*^9, 3.765445796171728*^9}, {3.765445831768529*^9, 
   3.765445936023741*^9}, {3.7654459817544146`*^9, 3.765445994379651*^9}, {
   3.7654462239108047`*^9, 3.7654463318840475`*^9}, {3.765447330380951*^9, 
   3.7654473404370565`*^9}, {3.7662147194622126`*^9, 
   3.7662147326770735`*^9}, {3.766214801605774*^9, 3.7662148114630685`*^9}, {
   3.7662149110723395`*^9, 3.766215004223461*^9}, 3.766215057437312*^9, {
   3.766215114667286*^9, 3.7662151315363703`*^9}, {3.7662152170914383`*^9, 
   3.76621521931141*^9}, 3.7665751371832714`*^9, {3.7665751872516956`*^9, 
   3.7665751989521465`*^9}, {3.7665754701672344`*^9, 3.766575478810713*^9}, 
   3.766575594406632*^9, 3.7665756331703863`*^9, 3.766575824022958*^9, {
   3.766631489469452*^9, 3.766631530128936*^9}, 3.766631898023469*^9, {
   3.7666441088746257`*^9, 3.766644156160963*^9}, {3.7666441907029467`*^9, 
   3.7666442546520014`*^9}, {3.766644314546434*^9, 3.7666443511438327`*^9}, {
   3.7669152384306803`*^9, 3.7669152468023357`*^9}, {3.76691530134004*^9, 
   3.766915311368594*^9}, {3.770180218936831*^9, 3.7701802253591733`*^9}, {
   3.770180263234718*^9, 3.770180263894387*^9}, {3.770180297230914*^9, 
   3.77018035488615*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[
      GraphicsBox[{{{}, {}, 
         {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJwV13k4VG0bAHAVEqFsLSoUXq+QVJaKkyUhRKIiJUu02WUfM0dUKltZZ8pW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           "]]}, 
         {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0ns01HkYBnA55VZkEZXN5XSXsouOS/IdplVuhRaldbaGwtbBtF1GW5Ry
KWOZph3lssalsiYRMw3mx4vIYEW5dFzDEkm2FG9I9rd/vOc5n3+f5zVmhXkd
V1RQUHCn7//kdosWFxcRRPoZZN64AcRuMyUTtBfyRzaTdQ3QU8kI7qLNGK66
d3V1A5jkdLQW0+5+6heksbIB6k8uZh2nvTzLa9LkixwUF7z2NH1FkJaxRqI6
5cAxnIsXLCAkaTto3E6QQ2DgPq3t8wi+H256n8N6ePVL456paYQlAVPFf1Q8
hcHsfDPNDwhfE5ccfCusgzMbdYVOEwgH4o6O6vNqIX9D0HerRhFi00Kzm9hP
IMhbN8JuCGGQHBTZnKqBekXR4HwvwjHlsdwQ32qQzjW2tL1EOMq/ojLpXgVm
G5zPLW1DOB/QnqclrQSXxgd2zc0IA1unZgzFFExkhcom5QjVbp2Cwd5yMKyV
wZZahDX6ej5uemXwiTX5z1wlQsHt3GE1Syl4WkRVbSxHiJwpSFaKkIDn5Wlq
TIzwrrsDZ4UlMKiH9rWFCNSL081BXY9gdsAn4nM+QoAzN9zCqgjEm9Lbau8i
FDkm9Oh+eAAzGeT1GyGC+StBd5nsL+jhyVffT0MQcJpD8/ffA4/W3taLAgS/
6jDXb79mgzvjgIOIR/cfNRvGHsqEd6b3n7O5CDccQjZlHLkDOq7+a3lxCAlJ
n1JGffnQVPLnmDwaQXn3dC9HNQE23qnrvH0JwT5gc7qJ/iVQLnK5VM1B+CEw
2K3R9xBwmRJm9K8IwhhX6XveaZJlLEo6Ekr3Z3QsOMY+huz+fpGfGIKgmNyh
bLo+mVyssC71DURw6Uz1TlYXEOZvrbcu/Ixg1EbpzV1NI6lXP85I/BAK+8sY
kcFCckvlC+e6N8K1Z7MTFg45ZBWwSiQeCC392/i2Q3eJzdRD9QuuCK1Wtllc
cR4Z8TlslOKEoGo/kM7yEBFjpaTSvx0QtOrfndXsKiAK5vnhqXYIG/g72arO
ReRE0vrBKisEteFtlk4Jj0hYSDQ7yhzBQtcp3HGkmKj+firOZztCnIG3ed1O
MTEZFnvHbkFgHdir+faUhEw+HmLuX49QV1EVeET2mNjIQsdDDRCsKjXWDr+X
klVqsbp5axAOKWue6V9XRm51RLMidBDYF6ZtJcfKSeqLvhM5K+n/vCtqCkqU
EcddSi2JtHVqnLLTb8rIm5wdVhza6oe1XZ6nyIj12Shld9rLmF7qttky0qln
nDejgXBWZYClKpURbf/AN860tWoU9mcOyAh3dPzk+xX0Xpl+jnkWFLH00G7v
pr2lj7P3pTVFekp32dXR7kjzNFCyp4jJDe6KVNpGcUyHgH0UkZvuKGDSvnY+
8yd9f4osO82eFCxH+IYxNhEdS5EH3Xd8rtD2nMpbWZhAkR+ZNZUnaTdeD1ra
k0yRXB3tJAbtK1v/DTBPo4ijVGw2roZwmZEx319IkXHDvpR22q9tah6qSijC
i1+mALTPxChZWpZTZOCwTyufNiVbEMfXUiS+JtI6kvbNz6VFxQ0UMdt2XxhM
u880N7L3GUU6+S0qB2lXRT0xUGqnSOQXDN9N+6OePs+siyL/AdLArV8=
           "]]}}, InsetBox[
         TemplateBox[{
          "\"\\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(1, BD\\), \\(+\\)]\
\\)\"","\"\\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(1, BD\\), \\(-\\)]\\)\
\""},
          "LineLegend",
          DisplayFunction->(StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
            False]& ),
          Editable->True,
          InterpretationFunction:>(RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2}], "}"}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"\"Column\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
             "]"}]& )], Scaled[{0.73, 0.7}], ImageScaled[{0.5, 0.5}],
         BaseStyle->{FontSize -> Larger},
         FormatType->StandardForm]},
       AspectRatio->NCache[
         Rational[1, 3], 0.3333333333333333],
       Axes->True,
       AxesOrigin->{-1.5, 0},
       Frame->True,
       FrameLabel->{{
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(1, BD\\)]\\)\"", 
           TraditionalForm], None}, {None, 
          FormBox["\[Omega]", TraditionalForm]}},
       FrameTicks->All,
       ImagePadding->{{43, 27}, {0, 15}},
       ImageSize->300,
       Method->{},
       PlotRange->{{-1.5, -1.44}, {-0.19634953123224128`, 
        0.11268899242995171`}},
       PlotRangeClipping->True,
       PlotRangePadding->{
         Scaled[0.02], 
         Scaled[0.02]}],
      InterpretTemplate[Legended[
        Graphics[{{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             GrayLevel[0], 
             Thickness[Large]], 
            Line[CompressedData["
1:eJwV13k4VG0bAHAVEqFsLSoUXq+QVJaKkyUhRKIiJUu02WUfM0dUKltZZ8pW
UlmzE7dEfOgNIUu2JEsoKieyfHd/zfW7zpw5zzzPvR0JW5fjDivZ2NjEV7Cx
/f280/18eXmZgipxfq8nIeKVBYaz+RPob0PuXcFHlip7Kg85daHNpZ0WFjT4
QDatvfkFmgnKv08pbIO6y8spDmifG7HFZ3gVYOXicZ3GJQrq678KDDeqg4/Y
/M3YRQqcCxPOsQyMwN5eT0D+DwXtTRsiDIzPQP+lBp2ZXxQ8vnQg9bvNZRhM
fbZr3TQFiSN5Gftn3WHC5Mqaxe9o1q/GI2s8YHZJfmgMvb3gQ63eFg/gtsqL
fY2mD5caS2t5wF7BksVr6CENC3mTux4QGlzb2PuNgoVz8t22Ep4gaz/g+HyK
AtaRzosph7zAU0okWXeCgnF10QynM97gdvFk9270iTPBHWNXvcE5K15oK7rU
KWbUOsgbnPaJ3vrxlYJZa73GbaneYHVY3D0Zve3MSUH2EW/QcpDVmR+nIMcs
eMzG2Qf4H2uMZo1R0PBTlifEwxeeSToqCo9QoMy23tHvlD9cHbz1dgV6br+s
zWcHf1B8mHlp6gsFnxjOU9oe/lC0YeZRHTpCILRz6K4/VHMHbvJD79Ce03lS
7Q9d36NX9g9TsA7YwgjZAOCqqGzL+EzBcymzxrfTAdDoO+gWg358f3jz9GIA
hCuz85NonwubrnJzB4JQrr6+FbqJN1tabHsgiKe1VfCiBZKUj7aYBoLqrfF0
9yEKhr0M91vlBIKjuYjvwU8U6NSXOm2xo8GWjJJr/6DfPYnq+eZMg9Z5S08B
dBRP/doSPxqoJye5jA5S4PjUuEw6mgaCX2Uu3EenTBrmBVbRAOgHzCYGML48
5UKERYNgQ6aNPKufAhPanCBXfRA0La3ceQOtVeI/5dcaBKTpYxl3dCRRs2ro
YxBMzo7t0EOH9ZRPRk8HwWtNj80/+/D3/1EWUuOlg8uHkNWGaOrXP5Ub99Gh
buXzwT8fKfDr6Mv5QqdDOmmnOYJ2VncVtQ2hQ+jKLSmtaI+B8vDOW3TQXXnX
5ik6erf6vaJoOtSucOm3QDdNfNRSeUSH12x7evN6KKhbhDzDN3SApbJOx24K
slMTTN5zMuAhzUPVDL09U3D0BTcDaEs74zXQzcdKyu/yMUBjiXVSGD031Ld1
nwgDKhZpHdVdmI+yXPMGUgwoX9Bq24pmZxW539diQPF8w7v3HyiIZyXpPfVl
wJkf9tFVaI6Hrb/LAhiwcmLpRBZ6dUtxdn0QA4x7lbpD0V9zAxQ7QxjwBRI/
q6GpCv7suigGCIdcmkvqoKDLtDh5LIMBHvzcO660U6C4dLxWs40BG7keDZ9C
r0kYo3d0MKCSTSPjMPq8jZ2TYxcDuGfc5MXQ3+6lQ2AfA1LbulRa2yiQs/+Y
EzDKgJaEp4aq6P7I1Qk1fxiwS1L/Gvt7CqSCr4ZeFyOh/oVtwrdWCmaS99v+
J0GCjWbAy24008lhVFCShMizOSvz0MF63nNRMiTMxAtHWKOr6gfNLXeTUMT7
6UlRCwV8x0MVt2qRYMz605CCFs0RtNyuQ8KIrPDUHTRnvK7ODl0SNurp7bVD
m5psttloQIIvmV3Fj86Nru15Z0rCQcqvy6mZAsabdEEvGxLaQu4vmKG/+6/+
qmxLwlWhbDECnVYO8T/tSHi4e9BBGD1+MiLAzpEEtitHZl69o4D4NhvG70zC
6wFBHlG06Zzr1xQ/Es64yCtwog2l6HUSAST8XNQ1nf4P6wEnV8SDQBIkRf3i
6tC7eoqGb9JJCDUf2OGJZl8z3K4QSoJBQ+bBt2/xfursp5JIEjJanlSXomPN
aH8+RZGwuitVLx1Ns5aOX3OPhJqR+BNB6CyN3TaGMSRocIRc2Y2W2LlCLyOB
BKVD1qyYJgoM3POtylJwv4+c2k6itz86L5OVSsI3Y7MMZ7RK6ORNVhoJmdb6
BUfQD3oer3F7TIK0/76muUZcH7NYajqDBNEi3gVr9NRRgQzjHBL8KrhIA7Tu
plxZnlwSOmtWcamgpaktpjXo2PdzguvQnaPH78q9IGHd9PDO6gYKyMK0vrYC
Epx/D+Rloy0rFZnXCkl4u9yjwkQ7iZ9fJVxEQhhfq7Ynem4xvPtIMQnscpVW
0ujCegJCSkmw3VM6KIDe3M/9c20ZCa/2Fzgu/48CvZZ9HyPRNP1nHp3omxFk
Q3g5CR9NHs/VoIOFI1q5XpJw4FRyUB7a82tzVBD694XY22Foxz+1anYVJFg4
R633RqtznZdsRhd63YmzQ8twr2hQqyTB/TqZdhB9lilqsApImEhxLp+qp6A3
QVXVpYoEr46gtB70l8M7A6rQS9xRt+vR/o4LqXyvSOD3zLdKRdvXV7NS0PEZ
NdoRaIf7/m5f0OK97TsD0CenE+RkqvE8dX//MUdfHww7nYou91vzWQu9x2nb
2260Ts7mpl3ocxcSZNe9xv0c2lmwBb0xtMddC22xUZ21Bj0lVpPuhu43NL4+
W4f1Sk2p7gHaiXHuyhDa9wZ7+xv090LXE83oyEubWibQvuOMgxXozT+MX/LX
kLBS7J7kM7R3Pxm3Cx1m9mhtHPoGM9rOEC14s/BnMHpay0riApr18s1HV/TN
pNKWALTU9Icaa7SDbJhXJDpbaizTAO3B/ZQ3Ba1iOX9fBT2/YSYxG10VzhMo
+ff7nYe2laL1X29xWI/+zHCNr0K3UvJGS2+wf89ZcdeiLeWIfV/Rje29nm/Q
QzYmWzvRElbNnTXoKzHnOWrRe2m8Kn/v//k/98k8dM2wc2QJOnApuP0heurL
2+EsNOeemIrb6OKbq1ST0RGO6Y990JqM0RsR6I2s4rsO6Gtq5h3+6OTmeq/j
aOkGCUkH9L8c3dYEuntByv0o+oXa18NyaCEjtVcK6P3OC/Kb0JdGlAT+7u/r
VF4RTnTkszGHv/tv+GHb0kwtBQVSeyv+nk87j+KXfvRI4ujGh+izhzT/a0L3
L370dUe7PLV7mI7O6egxFkD/7vUMvYdWzYms6cV4oQuEOtPR+ge6tdLR0f4Z
GpbovL6AMwpo0dxS6SPoK1OBc5MYj48+N/DtRVul2qU+QxcaTfbxoo/E/ysq
itYgl97M12C8X8mZ+A/j/U0Rf84I+ji3w9sgdKeYUtAr9D3/J9CJ+XL+hLZj
Npqd8aGVjh6/eeIYE03mBv6WQi9MXxPzQsvkuNAcMd/EaspBBr31fs7tOszX
xHBDLiF08tBonjFa5HSvyfJrCsSqfK+2Yr6vnVoabEcXPKrKeIf1YH6DFnsw
+oduqmFKCebnp1ZDZ3TP3On9vOjvmXYxp9H8XcxaL6w3I5oh0opozc53JQex
HrVdrtfrrabgRedZhdR8EkyUT0fVo18WNEv+wPrWyDbelY9mzQxXHUJXx/Bc
DkNfL1mebMF6mAPGd1XQLilLKk1ZmC+C7S1Rr/D5dy0uSTwhgaPPYXMgWsy3
UUk9Hc8nY9bWCZ1+vTHXHOuxt/rGnxro3XdOtwRgvbZ3tBKZqKJAfN26qrQk
EojyQUtdtGXcK3nzOBLKQtzTdqNhvuv1wVgSlE1WTWxBj6mzi0lgv5Ablgz8
AWgRO5mBaBI28zslJaP3RnKmqoRjPthODc1XUlA2E8thdB3vT7eJGEEf+8F8
uiEY1zPWur8N3dT+X1g/A/fXpTgq6+91s/rVjkHYLwPphA26LU1zhTn2R544
AWZtBQUJl2SYWS4kbG9UPh75EucFi9I0i1P4f/ieLgagQ43NzzdYkPDYVPTp
RbRo1JTHAXMSZDqXl7XQE74rmMLHSVAYrs/6VY7z3dFZ9mdHMX+WLddYoZ02
54+ZaZBguieoSqqMAu42gdlcnD9C1ro1rUOPV1nrZuB8Ujps2/mnFOeHq3/C
WVtJkIjX/d6Cji4sWxuwiYTpBV5xGtrWkOu9yHoSot6wgjpKsB4P1xx7uYzz
z+kyjRvFFGTMvhd7280Ajj2ZBu5oiaPfdzp0MkBt7UMLa7RR51bD+XYGpFQy
nPeg+9n5m0RbGOC2Q/9hfxHOE/OjgwfqGLB+8sOiCrrIzE1i+gUDTOm/Xo4W
ULDFwhH23WRAbuiibBta9qTXEA3nPb67HAmAtl5SMqklGdCQIOwViyZVmjgN
Ahmgnb9PXged/eHdopI7A/Z98XqQlE9BK21VRbAVAzYZzgZavKDgtKL6Kyk5
BgxuoDRqcig4IC7JG1NLB864Af489HHrYTfXajrIijQMPEDHhCel6gMd3IUe
kN7omUM6l36V0IF9vfYbWfSJRNlUpUw6/MMdYRSVjfn2IltJB+frqwvSZ85m
YX3rloK6M3SYG7Dw/f0M+y2X/cW+jiAokGa9r3lMwf+UR559fREIsw+IL2PJ
GD9LA4PFbv7QE1W/8QkT62mz3km5Ch8waf7YHBBLgZqq4u24di8wOnRM83kU
ntesP0f4uDtMyj1pcbtDgV3+91UTgi4gdNR6c9QNCjbJKCi32ztBY/7D0XoS
58OtG29zk+dBKqG2Iz4Q+3fEZ1Xtc2awOtcg8JUP9sNQPvpcgiLc0S7UJj1w
v6aNHl2d0ydSJJ5HWDlTMHnYlSl95Syhvnv53t2LFHAVx92jJzgSARWqJSft
cX7pEy/m9XcltP2b7/udw/hryeappjyJxOAfs4WWGK9SnVk3fHyJ+1wLPrfM
KXjmLkvL86YRwmCbX2iC/cd4PvWfBwxCbSab1+8oxv+GucJUjevEsMVp8Thd
fP4jXUUuCCUkOCNKmjQpCLfIl9ykfotgU3rmmngQ3y+vc7/jWbhNXIjYMVil
QsEfVviGqphwwuUi6RakhOuLMp0MK4kk1oRfuWEhj+87cvosQ8loQvZzgXmo
DAUKZ8rq0vzvEVNFn7SNd2A9ERLTWf/zPqFW7jzuvA3fZ105SxROxhLC3KEi
GZuwHhw2bogpiiPut5O2vkIYz85+6UYqCURia++FNH7sFyYjXudSEgmtA5zv
7qJ5immZRU8SibE0BRUfdKeZoChfdiKh6hW02ghd0bSYVFGWSHRskMiY5cP6
8MbqiFhbIiFobT+mj15zx4FtkpNJ3BkZv/x9LQUXd8RU5F1hEntNBNu60dto
+V38Hkyip+TAwVq0XKSEnLMvk5ANu7M2Eb3hS7HHzlAmUS+nkKWNLrS3upOR
xCQ43N2mYnlw3hGhPmS2MonM7gQLBrrj6qfjfF1M4oR2deVltMiiwSrXfibx
SEgw4hCaDDnHvneCSWgVF+wa56bARurf0EoOFjEu1hvXhhZcH/VcYi2LiLrJ
wQZ/r7PxcYYIsIiB0xbN99CfVglaGoqxiJvVNFUaunQnwyxXikXs2vkk2Qnt
E9TMEJJjER333nGZoVn8Pz/7KLEI2gLlqo7O+9YX0KvKIv4PIadeCw==
             "]]}, {
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             GrayLevel[0], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJwV0ns01HkYBnA55VZkEZXN5XSXsouOS/IdplVuhRaldbaGwtbBtF1GW5Ry
KWOZph3lssalsiYRMw3mx4vIYEW5dFzDEkm2FG9I9rd/vOc5n3+f5zVmhXkd
V1RQUHCn7//kdosWFxcRRPoZZN64AcRuMyUTtBfyRzaTdQ3QU8kI7qLNGK66
d3V1A5jkdLQW0+5+6heksbIB6k8uZh2nvTzLa9LkixwUF7z2NH1FkJaxRqI6
5cAxnIsXLCAkaTto3E6QQ2DgPq3t8wi+H256n8N6ePVL456paYQlAVPFf1Q8
hcHsfDPNDwhfE5ccfCusgzMbdYVOEwgH4o6O6vNqIX9D0HerRhFi00Kzm9hP
IMhbN8JuCGGQHBTZnKqBekXR4HwvwjHlsdwQ32qQzjW2tL1EOMq/ojLpXgVm
G5zPLW1DOB/QnqclrQSXxgd2zc0IA1unZgzFFExkhcom5QjVbp2Cwd5yMKyV
wZZahDX6ej5uemXwiTX5z1wlQsHt3GE1Syl4WkRVbSxHiJwpSFaKkIDn5Wlq
TIzwrrsDZ4UlMKiH9rWFCNSL081BXY9gdsAn4nM+QoAzN9zCqgjEm9Lbau8i
FDkm9Oh+eAAzGeT1GyGC+StBd5nsL+jhyVffT0MQcJpD8/ffA4/W3taLAgS/
6jDXb79mgzvjgIOIR/cfNRvGHsqEd6b3n7O5CDccQjZlHLkDOq7+a3lxCAlJ
n1JGffnQVPLnmDwaQXn3dC9HNQE23qnrvH0JwT5gc7qJ/iVQLnK5VM1B+CEw
2K3R9xBwmRJm9K8IwhhX6XveaZJlLEo6Ekr3Z3QsOMY+huz+fpGfGIKgmNyh
bLo+mVyssC71DURw6Uz1TlYXEOZvrbcu/Ixg1EbpzV1NI6lXP85I/BAK+8sY
kcFCckvlC+e6N8K1Z7MTFg45ZBWwSiQeCC392/i2Q3eJzdRD9QuuCK1Wtllc
cR4Z8TlslOKEoGo/kM7yEBFjpaTSvx0QtOrfndXsKiAK5vnhqXYIG/g72arO
ReRE0vrBKisEteFtlk4Jj0hYSDQ7yhzBQtcp3HGkmKj+firOZztCnIG3ed1O
MTEZFnvHbkFgHdir+faUhEw+HmLuX49QV1EVeET2mNjIQsdDDRCsKjXWDr+X
klVqsbp5axAOKWue6V9XRm51RLMidBDYF6ZtJcfKSeqLvhM5K+n/vCtqCkqU
EcddSi2JtHVqnLLTb8rIm5wdVhza6oe1XZ6nyIj12Shld9rLmF7qttky0qln
nDejgXBWZYClKpURbf/AN860tWoU9mcOyAh3dPzk+xX0Xpl+jnkWFLH00G7v
pr2lj7P3pTVFekp32dXR7kjzNFCyp4jJDe6KVNpGcUyHgH0UkZvuKGDSvnY+
8yd9f4osO82eFCxH+IYxNhEdS5EH3Xd8rtD2nMpbWZhAkR+ZNZUnaTdeD1ra
k0yRXB3tJAbtK1v/DTBPo4ijVGw2roZwmZEx319IkXHDvpR22q9tah6qSijC
i1+mALTPxChZWpZTZOCwTyufNiVbEMfXUiS+JtI6kvbNz6VFxQ0UMdt2XxhM
u880N7L3GUU6+S0qB2lXRT0xUGqnSOQXDN9N+6OePs+siyL/AdLArV8=
             "]]}}}, {
         AspectRatio -> Rational[1, 3], Axes -> True, AxesOrigin -> {-1.5, 0},
           Frame -> True, 
          FrameLabel -> {{
            "\!\(\*SubscriptBox[\(\[Theta]\), \(1, BD\)]\)", None}, {
            None, $CellContext`\[Omega]}}, FrameTicks -> All, 
          ImagePadding -> {{43, 27}, {0, 15}}, ImageSize -> 300, Method -> {},
           PlotRange -> {{-1.5, -1.44}, {-0.19634953123224128`, 
           0.11268899242995171`}}, PlotRangeClipping -> True, 
          PlotRangePadding -> {
            Scaled[0.02], 
            Scaled[0.02]}}], {
         Placed[
          Unevaluated[
           LineLegend[{
             Directive[
              GrayLevel[0], 
              Thickness[Large]], 
             Directive[
              GrayLevel[0], 
              Dashing[{Small, Small}]]}, {
            "\!\(\*SubsuperscriptBox[\(\[Theta]\), \(1, BD\), \(+\)]\)", 
             "\!\(\*SubsuperscriptBox[\(\[Theta]\), \(1, BD\), \(-\)]\)"}, 
            LegendLayout -> {"Column", {Automatic, 5}}]], {0.73, 0.7}, 
          Identity]}]& ],
      AutoDelete->True,
      Editable->True,
      SelectWithContents->False,
      Selectable->True]},
    {
     TagBox[
      GraphicsBox[{{{}, {}, 
         {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJwV13k8VVsUB/BLZZYyRCqUlJSKKAkrkTSJMlQoKUMRyZApY6Z7zyGShHpS
UoaeSobCLkmelIwhipQ5inKQ4a3+up/vP/fss/fav7XOclvXg3bcLBZLnIvF
+vtLtWbNzs4yZGVhn3NG2EadvH1jjwfRWVpcPZL68+Fj6XbHFvTSZc8lFDVk
QOl24/tHaLVxgbKncuvhtdPsLTv0d9GrwkYj2sA9fVD/zQxDrGafuPon7Adv
2cnIhGmGGJh2dNFfrODUKUNR5T8MsbQzLnoe6QQBzqKrpdAZmh6VMb+cINGj
bdsc9ITnKVMuG2eovnTOrmWSIZ5q0V+q1c+CWnpiYRia24ynWqjdBeZ09x77
NMGQyT3e9puE3SDNISorZpwh3cNhcVJrPODzmSr9kd8MkZvvYuDd6QPPBzyL
P6HXLJKxfsHvC6nOy9XeoA/MXpzbq+ILNi7e8nfQLq8qjr4L9oUOt1Xc5mjh
RidvLjk/6PAOIUW/cH0rD7WLmftDR7imZvAoQzZXcOx87gdAZ1rmhgU//+6H
X2C1dzAMGjvzT//A/fj088GtyGAYm1Hu6kP3vbyd7ZgYDAKWDxNeoh9pOqpV
FwSDmljhtBf64a0/x/t/B0N46Ks37cMMqe154ch2DQGlUx0OWUMMCWooUYg7
HApqomm6iejVx/y4H9qHgs7zk0vC0AYfNHLLPELh0NKed8fQ7YqpN0ovh4J/
w3d1UbTiBfdriytDoUb/zxyf7wwJ7vwv11btEngoLEo1GMT9a44s9pwTBm6n
LVpV0Kvj0lOFFoaBS06i+DI0PfF+8VWZMHBUXxI1OsAQ8j1x2HdrGFjulDuf
ik62sFVIdgmDHXZK+pP9DKn01olUbwoDkXSd3pw+hrDXfzIWSQ4Hob7AFdfR
aWIKw313w4FP+YXVJfSfz2EaBY/CgfuJXu1R9J2gZ9/XVIXDWLnhU1600rai
ynPj4dD29SB1opchz8SGT3IORkDmSoeNEj0M2bm3THrddASc7Yx6y4X+fSmY
v4QnEjbezD4z1M2QcdFCDb0FkZAvOXLnNVqydrPbBvlIKBO4uNgXXZ61ZyzC
MBJafsRxf/7GEOmmjWk6sZHAV1LacO8rQ9wljukMSkfBG59Ot6voOb+9v26U
j4LozXNFQtBvFYYindZGgXju7t2W6HaD9K6ybVEgd7uhRBg9xcoMmLSMAo2o
/rvnuxjypmq7alxSFDiYLfLR+sKQq2lr57MXsGHpvUKv1ej/4uLlNkqxoW7y
qIcouns2Y/sbWTZop/7j2tvJkCcLQ8o71rNBbEDRPh7dMj0QH7WPDSRo26HB
DoY8jfkh1RzGBslsG+WUz1jPUrsrrv5gQ/UM99oI9IHXU6v7x9gQYpKueB69
OtTzlNo0G76P9ckboocWaoRn8nPgpa679K9PDNE4dVdSZgUHXD+E8e5Ds8Le
Fq024cBr7qzOP20MMVnhf2oogwN3Q07q9qA/bBka+pnNgXDupbfq0ItWXHAY
fMgBA27a5j56NH2ZRsUzDrzicv1sjrZsVhoUrsHnsTa1P/zIkJDTB7eMjHIg
LWhA6wba44n9EodxDoSw7qREooeO6+rWT3FgB0vC6jj69OVS+9h5FLyYHWsV
Qme1GmWkL6KAzDxtdmhlyBX9Ow6qWyi4GeCucQjduX6kYtk2CgJm1ibqoG9M
HS1kAQU6MykWEmj5Wjm7HAMKSqYDmspaGJK3Qt81zYyCZ1M7Gpahcyr+C551
o6Bgsqqm/gOuP8O97e4dCqxGT8U9R/8RlJOyyqCAe3DGNAf9/uKlYIFMCoza
VVvD0UeLlAYP/ktBN0n6uhUtu8g+Iq6IAomwMxP/NDFkWEKP+301BU8vzi2m
0HNT1rxbXEOBjdfNAB/0XrjFZV1LQbZD3ZxD6M8Grjk1jRTo79Gcz4OWLNvu
Z/+JAncRAXnnRob4ehbOWA1RIMV359th9Bc5r16dHxSUsnTu7UQvSQx2kx6h
QGDETVkWbWW3xrX0NwVpDS1b6hr+7nfHhadTFBi+dZ8sRfd46Dw7PUPB0Cvh
kiy0tvq8IlEWDZoFujvC0D+s1X6azKGh9vr9fRpo2Yigh2H8NHjF6YkooM8v
u64wR5CGpZz22oVo27R8F18hGhz9F1oM1DNENWUNbS5CA+u4z4mbaLMDt81f
idOwYeVur7noxnzd0UAZGiof2V4frmOI0yH1X49labDR9S9uRftOFv/skKPh
8rF/uR+i11jmjSjI0zCSKBFjjU6HXn+r1TSwV294ZIiO5ttUf1iRBvl8w8ZN
6LXZqw2M1tBgWu+3RAB9JqAvduVaGvKFv2Tk12I/uLl9Q+B6GoxS/lTdQi+U
t27R30BDj5LEEIXO/JJI5mykQcrQUO0k+ufAxIGzKjTkNp2wMEKr8n/mklKl
wdDOz3creqvgydlnaJ+QB89F0KGPsgeHN9EgurCya/I9Q0qrZL4GqtGQ+U8n
TzfaOTdyM786Da3F4vuL0SZ2IX94N9Nwfu/6cxloo8Asz4towdZdV+LQX2Zm
jgyitRjfFkd0eJb2ufwtNDSExU8dQnuq/nt/oQYNZ8UfyALatdHCyh7Nc/v1
DiV0SNcvTh76pkqnncTf9Zjpak2hNz+fjGShp+p+n9PeSkONkXj2QA1DeB5U
KnujHduVa5rQb/vPemWjWc67Rl6gJ7WuGbWiEydtJHLQPoK/irg0aVCJ8tVI
RHeeVylega6SjLcMRYfrTx7WRtvezQlwQY/zM1dM0JNqr28dQU/Pe3fuODru
ZUe5Prpxi/yoPVrp4GTPBvTEkUQZR/TLDjHBJWje7uoxW7SVq/J6HnSt+LFA
C/SvaQOTn+8Ysu1L97OdaIqy8WhD7xZi5SqjVy7xvfYarbxo+3ERdPH9K08f
oYV3b3vbj+9jppHTfgNdVhA6TdBDFRWsKLSc9v3RaHS4WYe8BzovcOtjC7TM
1wmD4+hbIwSk0QXnxc7sQY83v0ppwv015lKm1dG8+nVvKXRvjEGuHHqt5Jkm
LXSQjE29IPoF34Kn3Xiei3N8xsbe4v/f0fdno/dUZWu9RW/QNMkkeP73ajPK
itBLj/SkH0bztqQZ3kU3nr9pNoj1VN6TaBqIFjr7sG0OesXwlVYntOK6zKII
rL/gsWibw+iB9GkzHrTOvDBnFbTgu7YPo1i/KUJBI8vQcRfHy2zRf8T8vAXQ
+wajvaux/gtXuF3qqsb7GKRpdBnvh+p265Sr6PB113+0KON93XV4RQja5n6a
vyx62OjQPRf0nnfSfcfX0ZBtvTtvF/rXtk0utUo0rPJTr554w5DtfI89LuB9
vhSy8WA3WkJi4ED8Khq6otY216G9fyxfnq1AQ2ri8q9Z6N8Tm3OrMQ+W5AtP
WaPjU83e1GJ++JbwhexBh8h2p1ZgvjSXz+Hbgn7adjs4fxkNCfUTYgvQXoXL
XSOW0LDg57e1ZVWYT4rr9YYW0TB3XanlKvQj4UHROswz201FnaLors2pdd6Y
dy808xxm/2PIDqMXFdICNATsznRvRuuaO5gb89Iwbp/AYaNzdUuPhHDRMHjL
5dlQJZ4v/VZ2LuaxZ1Pg7Y/oDYrn0x1GKZgRiOVUorVq6CcVPykQ8XhsmYZ2
F7EOuIB5r2ow/scMncPlPXK7hwKf/mCtktdYz5/tTii1UMCz6WoJpwLntdcn
ZqcKKYhxuJvujVaYP76xKR/7RUoBbYcuyAa1rDwK1sxrtQZ0l4dPoWEuBfs+
yMyMvGKI4V73URPsd3F+93SOouPl4ub/E0+BbPkzoliOeXxd0EvVmYKk6H18
4n/dSfUdOE3BoiPtxrMvMY/DLxNHewqEhmY6G9GrKq1vUDYUTErumBuK3uLn
4XDDlIIGp0rD9jLstwmNTt+wf7PFGmtjXzBEfKYiSY6Xgl+2Q12TpQxJIiyp
qssc2HzXJqYHzXvUw1OS5sCFvjrNBrRP7JpDJ6I4MOlaEJuDtnOgEvqDOcC6
GAQ26OjX9q715zkgeE00+VUJQ+5nf2NmD3FgxZvNBy8X47zv5HL3vRgHTDYF
Pld4ypBPj2Sj/41iQ5iQW/UCtEWR+t7/LrGh6Jtt858ivM+Ww2c+B7JheaLB
j1q0iqlZK8uLDT+nhOUC0A93deVK2bIhtiIlsKmQIan1ghM3trKh9shTnYgC
hrSF708W6o4Ck6Dfxb15DDleVfGmSy0KOiUZnfJ/cZ6+6nVG/kkETHSY+4xn
MqS5rLehWTEc8lal1JenY57Oa1WxNb8EYzeguy+VIetEGva1XAqBj7GVUhnJ
2O8r6tllrkFg/L7tvX8C3tcJrp36Cf6wf/sB3axYhsScFV/g6uoN39dl1LpR
+PxyDbN5Ve4gvtdaOjYCreQqeSfTBd48vtlbGYLzRN24pVKJHShcf9WUeBH7
nempdWdLLIA3d8/FF94MuXRG2Gq/tBpQek/0QtwZctZYSCV0/gFya3lWjKUL
zsd1pjc/MieItsrsFfo0zk/TqQXDsU7Ev0Sj0OIU5k9Mc68FrzvR83sf73sc
vwcG63dyRi+QpNDRsSdH8XvVs4VLsNqfxPNNeUeZMWSXetXkSv5gIkFsHz8x
RndFXzkaFEq2jjwQ9t2L80hFbO9J5XDyzfyI3DUDhvDP/cijnRNJlvPEFFbr
MkQv79oRXTkOYalmnkvSYsjHC/X3rr+miX2MfOfzLTgfLOqp2CF3mbieDnEL
VMX+HXM82s4rlvBHO0eYK2N/WtBUcOBVHFH6mmcWroh5Ndhkkj91hQzlf9Ez
ksfzVnHXltl/lWx95tLvIsOQB0QksCcsgUgIhC+6txi/D0AoGAqukfjGEFsf
cYZE0Eknp1nXSVJdu/1tEYbEXpy9q7gpiezYxlNDi/zdvx5jf40k0nd7/RZv
dLblurYa7SSi4RnIux+tnZGX4GWYRJokl98bm8+QsK3KyWXWSUTM+lTfbrSC
sly7aWQSoXr6nX4IMcTB5aGcbXsSUTMWa2hFx/tODTz8kkQ+Fm7TeoX+uWnm
GldvElFiU0JJaIsnC+NSR5JI5br1OXpouQ/fhdt5k8m8825DCYIMSQhSkjNW
TSbZrdfNg9H8ijG/bmxJJqZ6ZaVO6B2fLe8PaCWTO+JiMdvRcerSeeG7ksmO
grwN/QIMeSd5Z/8zq2TSL9t+rQFdXF62ks82mcRGzmMR9Bp1+TZTh2TSccT8
/RX0feeEge9uySSyLEAjAD1M/tHTvJBMNqzNSHVEb/7xwS/cP5k0XanhO4Tm
36MZXxecTAKmmHPa6JqlZZRMRDL5H3DkcBw=
           "]]}, 
         {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV13k0VX0XB/BLhQyRIZoMSaSoDCXFSSRNMkuIlKEUiWTK2DXce04iIVQi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           "]]}}, InsetBox[
         TemplateBox[{
          "\"\\!\\(\\*SubsuperscriptBox[\\(\[Mu]\\), \\(1, BD\\), \\(+\\)]\\)\
\"","\"\\!\\(\\*SubsuperscriptBox[\\(\[Mu]\\), \\(1, BD\\), \\(-\\)]\\)\""},
          "LineLegend",
          DisplayFunction->(StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
            False]& ),
          Editable->True,
          InterpretationFunction:>(RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2}], "}"}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"\"Column\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
             "]"}]& )], Scaled[{0.73, 0.72}], ImageScaled[{0.5, 0.5}],
         BaseStyle->{FontSize -> Larger},
         FormatType->StandardForm]},
       AspectRatio->NCache[
         Rational[1, 3], 0.3333333333333333],
       Axes->True,
       AxesOrigin->{-1.5, 0},
       Frame->True,
       FrameLabel->{{
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(1, BD\\)]\\)\"", 
           TraditionalForm], None}, {None, 
          FormBox["\[Omega]", TraditionalForm]}},
       FrameTicks->All,
       ImagePadding->{{43, 27}, {0, 0}},
       ImageSize->300,
       Method->{},
       PlotRange->{{-1.5, -1.44}, {-0.0268826268589038, 
        0.026882626858903785`}},
       PlotRangeClipping->True,
       PlotRangePadding->{
         Scaled[0.02], 
         Scaled[0.02]}],
      InterpretTemplate[Legended[
        Graphics[{{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             GrayLevel[0], 
             Thickness[Large]], 
            Line[CompressedData["
1:eJwV13k8VVsUB/BLZZYyRCqUlJSKKAkrkTSJMlQoKUMRyZApY6Z7zyGShHpS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             "]]}, {
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             GrayLevel[0], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJwV13k0VX0XB/BLhQyRIZoMSaSoDCXFSSRNMkuIlKEUiWTK2DXce04iIVQi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             "]]}}}, {
         AspectRatio -> Rational[1, 3], Axes -> True, AxesOrigin -> {-1.5, 0},
           Frame -> True, 
          FrameLabel -> {{
            "\!\(\*SubscriptBox[\(\[Mu]\), \(1, BD\)]\)", None}, {
            None, $CellContext`\[Omega]}}, FrameTicks -> All, 
          ImagePadding -> {{43, 27}, {0, 0}}, ImageSize -> 300, Method -> {}, 
          PlotRange -> {{-1.5, -1.44}, {-0.0268826268589038, 
           0.026882626858903785`}}, PlotRangeClipping -> True, 
          PlotRangePadding -> {
            Scaled[0.02], 
            Scaled[0.02]}}], {
         Placed[
          Unevaluated[
           LineLegend[{
             Directive[
              GrayLevel[0], 
              Thickness[Large]], 
             Directive[
              GrayLevel[0], 
              Dashing[{Small, Small}]]}, {
            "\!\(\*SubsuperscriptBox[\(\[Mu]\), \(1, BD\), \(+\)]\)", 
             "\!\(\*SubsuperscriptBox[\(\[Mu]\), \(1, BD\), \(-\)]\)"}, 
            LegendLayout -> {"Column", {Automatic, 5}}]], {0.73, 0.72}, 
          Identity]}]& ],
      AutoDelete->True,
      Editable->True,
      SelectWithContents->False,
      Selectable->True]},
    {
     GraphicsBox[{{}, {}, 
       {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJwV13k4VF0YAHBUyJKytyFSKJWtJHkTSZtUaJFIoZUUIruylcg+Zu7tE6Fm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         "]]}},
      AspectRatio->NCache[
        Rational[1, 3], 0.3333333333333333],
      Axes->True,
      AxesOrigin->{-1.5, 0},
      Frame->True,
      FrameLabel->{{
         FormBox[
         "\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(tot, 1, BD\\)]\\)\"", 
          TraditionalForm], None}, {
         FormBox["\[Omega]", TraditionalForm], None}},
      FrameTicks->All,
      ImagePadding->{{43, 27}, {30, 0}},
      ImageSize->300,
      Method->{},
      PlotRange->{{-1.5, -1.44}, {-0.0537652537178076, 0.02854311644304094}},
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.76664427767838*^9, 3.7666443602144814`*^9, 3.766915144529538*^9, 
   3.7669152519272346`*^9, 3.766915315804677*^9, 3.766984805737321*^9, {
   3.770180242523026*^9, 3.7701802664706416`*^9}, 3.7701803232835417`*^9, 
   3.7701803606842504`*^9}],

Cell[BoxData["\<\"first-corrections.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.76664427767838*^9, 3.7666443602144814`*^9, 3.766915144529538*^9, 
   3.7669152519272346`*^9, 3.766915315804677*^9, 3.766984805737321*^9, {
   3.770180242523026*^9, 3.7701802664706416`*^9}, 3.7701803232835417`*^9, 
   3.770180361050866*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[
      GraphicsBox[{{{}, {}, 
         {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJwVy3k4FIoaBnAZw2AwluxlKh3dFMpWkU+KSkjxVDeSbGljIqETCcUpZQll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           "]], LineBox[CompressedData["
1:eJwVknk41AsXx6WpbKHlFkUppFRMlxhy+02yJ6/UG1G0UKOytKmUJbIlsqSU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           "]]}, 
         {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVy3k4FIoaBnAZwwyDsWQvU+noplC2ipCiElI81Y0kIm1MJHQioTilLKFs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           "]], LineBox[CompressedData["
1:eJwVj3k01PsfxsW4tslQriikbMUtusSQ2/ub7MlP6pet+BFFEpUtZYnEEFlS
IjVhRHMrJArXZ4xpQmgw9rKOYWQbuyvX9fvjOe/znNdznvO893j423sJCggI
kDb1/xvDWX6e3biInotQY+dkB2HbpW8b158tIrkdywq9ngNg4Va7oztlERHj
Y5zi9w/AbYcC7T9iFtFSC95bd6YfuBYBbiLei0gKk4i9EN4PlftwKPvQIoqO
UawKzP8O7hNaEQzGAtoW4+p3Ve4bpMX0kaU+LKDLkS0h+6b6gK6QWHeOuoDs
01y4N+h9sPc/E6KLqZtc0fpq6dU+GH5XmK7mtoDOvJP8eau5FzzD1Yrurc6j
MiUhuaUXPfBQtuNL2+Q8svsvzSY8ogcYb+9OKw3OI6b7AX8/lx5QHR7RrWDO
o7ZfLMqiZHtg1Dy3Zix9HsV/HMuE1G64KLWbbXlwHhnlR5W8fNwFj4palh7u
mUedgzrrkze7gGkSIT8kM4+ChTWP3TnXBepB311vrs0h0YzU6NS9XTDWk80r
qp9D3h/DLA6WdoJ3ntyG+IU5ZNoXbeXc3wGX9bdpNj/mI0z8wur7C2xQNIjb
55TIR6UVvJfGtmxgGfxUH43go4myBp05IhsMDLkq6158ZD/nfXZMkg0440rF
A3p85H1BT49X3Q7PjnlIJ7Fm0SsFrV9blNuh1aZ0xUZsFtmE50q/xrWBaLbt
dMnqDFKyZaeKL7SC/1Pij4bBGdRW0JQaN9IKxs/xo6tvZlBCj3tuP70VOvPL
up1OzCAF1STb5ehWECvG0eTvTqM3UsRrJNFWCGDmJz9ZnETGd3ypKhos+FmM
i3vYO4mI9rkuFXIsiM/2jHyAJpFmkZiVlzgLyAGqAbGkSXQlUTdA8dtXYO3M
P3VNcRKxqmwdlP2+grZ/noyV2Q+UEmhEVctsgekduVkrD3nIMYRnNSLZDGGC
gunzN3noafFSTt5yE/wy5Z447cpDTRKJVNJgEyjR99zm7Nv0+LDIT6VNYHvl
xXlW9ThaIIqozDk2wWsaWbmQM4a8fW71tlO/wBWf5wUOelxkKk/E0n0aYTrj
YZnyLi5qWsLxShwa4RqdROdt4SJc9pgEz6wRgncF9t/6OooYs38vPN/bCJHN
lrLky6OI7BDL1fzeAGmH5mLHyRwkc348LfFsA3xcNfW6uXUE5Wu96z/uVA/G
6kY3TBaGkZ1LnKi8dT3U2GvfkegbRlJ1fJMtR+qBTpXPySkcRv/DlzmKK9ZD
0/lpdu3xYcRZNFBfG/oMg7WPTcXDhtC4m/t5Q//PsFWmw0K/eQDdfRtdYPWI
CeeA6pz8aACxJuPENeOZ8OflO35ctwGk8+AEUSGMCTa1B9IfzfUj8toPn8Ou
TLh/9V7/0o5+dGXs/D0DDSaINxgEVXh8Q57J9h9cqz+BaERWLnGlG3kLFpv5
zDHAsSjgfUptNxL9EmxmwWVAIdu8fjyhG83SVb11exlgoTU/lanYjZQj10sP
0xlwr/uE4apJF8LOMcsG0hggrLv+9WNSB8LLOLaW6TNAcNxt3UilDU2+G/Fs
iKsD15ITkWlTrah7f2V7QHgdVIYZbJmoaEV65srmKjfq4PpWgvATm1ZEtheb
KXStg5Hfa/DLQSw0Trrve1i/DuLXiMSLqc0oNL7G0XSMDniN0qCz35hoRUXZ
7osdHTR/Wg75cUqRTvv6Lt+jtWB7KDfDWKEUnWG4x4zp18KNi2tWEmdKkOOW
X8Mva9dCyAsXr1Nxb5GOXh/urnItZFmriX42K0ICDvYhOKFaqDG8lu0Z+wTV
s9LydBto8Fv4Mdvpe5mAx6W1b3emAa3SR3RUA0HK9OmIDDkExGc6xpECNLAr
ufTFUQKBlNtvCxJ+mzmjYk+Nf2qANqjiqWZeC8TyxWPckRrYzdlm6rhCh8Ez
p3fw3tZA/8SsUM05JijnHP25ZFUDLit/xpDUmiFKeIbdGfsXUElpx1JcOoBs
4vtZaGc1aHK9rhsldwBNenvBFKEaCk0M8zi0Dpj9PvqpX7gaCtYGcIbqnRBF
+lDUya+CXL8D9UOznWAp8Md+hcYqyDpVb6t7rxtCPQ95Ld+qggT5f1w6i/tg
Fu85WsWphPdsvSOSQkOwL9jwunDDRxDPm7x+kTgGUZE/dpX3VcCGhmbzxsIU
iIas4Kqky+HVY4khsd1zsC8giO9DLoOCJcYVvbhFIJcH7pA6/g7aZDvNnr5f
AeK4pMhh1VIwPJt0YCt7DTJDLWOL9pcAPyCuQEl/A3TYSeLN+sXgV3ClXF97
CzbYZBXj0fkGxAUNPA6OCmK023lblyxew3G/Mxma6TgsJZL8ZCeXCrIfFf3N
VH/BApB18dCHV5ByPT5Vp0sEk/Lhmf+VVAS5+OfORn5iWBQvk7Q/qRDsy0Wp
lmviWNR3p9Ub+S/hVfN2Uw0qHiuWyV37UFkAWZ8aY1SPSmJ2iX72jrMUoInZ
8rXMJLGU38PyZicpMHqy1VXXZtN3SQkl8Cig09llaOIsiQ2+5fxAwxRgcjkz
bsGbvPzGWWIHBeZENlyy30hiOocz9rpUUsDaWldv224CZtf17JhXLAUCkstf
yKsTsOKN8iClaApktBkS9hwgYCybg0XdERQYdMYmtI8QMJ1D3ni7UAoE+54k
n3QgYAE5ThXWvhTIvX8JT3pAwKI4T438T1GgnjVxM+URASOTMg8SbSkwJXN1
7HHOJg9u3Cl4ggLEnEB6AZWA0ZylejNNKdDy+k4o4zMBSwmdGms1oMACH8f9
0kLABF55pObqUUBeP/50ewcBm3VN1w48RAHPmuSDwyOb/Zyrlju1KJAguO0p
b2KzX+UofVqDAm/NM8T4/M19tdLaDFUKsBPkQlZWNvNPbidn7aHA3y3ZnI2N
zX/rpQevKVHgXzj/XuE=
           "]]}}, InsetBox[
         TemplateBox[{
          "\"\[Beta]=0.5: \\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(0, BD\
\\), \\(+\\)]\\)-\\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(0, GR\\), \\(+\
\\)]\\)\"",
           "\"\[Beta]=0.5: \\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(0, \
BD\\), \\(-\\)]\\)-\\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(0, GR\\), \
\\(-\\)]\\)\""},
          "LineLegend",
          DisplayFunction->(StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
            False]& ),
          Editable->True,
          InterpretationFunction:>(RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2}], "}"}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"\"Column\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
             "]"}]& )], Scaled[{0.73, 0.72}], ImageScaled[{0.5, 0.5}],
         BaseStyle->{FontSize -> Larger},
         FormatType->StandardForm]},
       AspectRatio->NCache[
         Rational[1, 3], 0.3333333333333333],
       Axes->True,
       AxesOrigin->{0, 0},
       Frame->True,
       FrameLabel->{{
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(0, \
BD\\)]\\)-\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(0, GR\\)]\\)\"", 
           TraditionalForm], None}, {None, 
          FormBox["\[Omega]", TraditionalForm]}},
       FrameTicks->All,
       ImagePadding->{{42, 25}, {15, 27}},
       ImageSize->300,
       Method->{},
       PlotRange->{{-6, 4}, {-0.5067922181485999, 0.5028011904434954}},
       PlotRangeClipping->True,
       PlotRangePadding->{
         Scaled[0.02], 
         Scaled[0.02]}],
      InterpretTemplate[Legended[
        Graphics[{{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             GrayLevel[0], 
             Thickness[Large]], 
            Line[CompressedData["
1:eJwVy3k4FIoaBnAZw2AwluxlKh3dFMpWkU+KSkjxVDeSbGljIqETCcUpZQll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             "]], 
            Line[CompressedData["
1:eJwVknk41AsXx6WpbKHlFkUppFRMlxhy+02yJ6/UG1G0UKOytKmUJbIlsqSU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             "]]}, {
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             GrayLevel[0], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJwVy3k4FIoaBnAZwwyDsWQvU+noplC2ipCiElI81Y0kIm1MJHQioTilLKFs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             "]], 
            Line[CompressedData["
1:eJwVj3k01PsfxsW4tslQriikbMUtusSQ2/ub7MlP6pet+BFFEpUtZYnEEFlS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             "]]}}}, {
         AspectRatio -> Rational[1, 3], Axes -> True, AxesOrigin -> {0, 0}, 
          Frame -> True, 
          FrameLabel -> {{
            "\!\(\*SubscriptBox[\(\[Theta]\), \(0, \
BD\)]\)-\!\(\*SubscriptBox[\(\[Theta]\), \(0, GR\)]\)", None}, {
            None, $CellContext`\[Omega]}}, FrameTicks -> All, 
          ImagePadding -> {{42, 25}, {15, 27}}, ImageSize -> 300, 
          Method -> {}, 
          PlotRange -> {{-6, 4}, {-0.5067922181485999, 0.5028011904434954}}, 
          PlotRangeClipping -> True, PlotRangePadding -> {
            Scaled[0.02], 
            Scaled[0.02]}}], {
         Placed[
          Unevaluated[
           LineLegend[{
             Directive[
              GrayLevel[0], 
              Thickness[Large]], 
             Directive[
              GrayLevel[0], 
              Dashing[{Small, Small}]]}, {
            "\[Beta]=0.5: \!\(\*SubsuperscriptBox[\(\[Theta]\), \(0, BD\), \
\(+\)]\)-\!\(\*SubsuperscriptBox[\(\[Theta]\), \(0, GR\), \(+\)]\)", 
             "\[Beta]=0.5: \!\(\*SubsuperscriptBox[\(\[Theta]\), \(0, BD\), \
\(-\)]\)-\!\(\*SubsuperscriptBox[\(\[Theta]\), \(0, GR\), \(-\)]\)"}, 
            LegendLayout -> {"Column", {Automatic, 5}}]], {0.73, 0.72}, 
          Identity]}]& ],
      AutoDelete->True,
      Editable->True,
      SelectWithContents->False,
      Selectable->True]},
    {
     GraphicsBox[{{}, {}, 
       {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV0Xk41HkABvCvYzPq2XUkRyo5sruppWMPa/T+iIhYtOmwpUYJuUdbdCg5
djssU+kgoozudRSSZGtHWGtnY8WMo1JDW5MxZsbvN661f7zP+3z+e5/nteTE
BOzSJIT4TOf/1no0s7X/yx2rFPt9tAmRYdHbOqcFp4HypgeXx6etLrXf2cX7
Dorwh+sYDRneGIXRlbxgNJ9LapNrySBak/q4mBeDWTnduRIdGf4J5n16iZeM
KLmz6d96MgREmonO836BICXkUZmFDNnyHypyeAW4cUqvoRAyOAm8ZrpyS+Ff
+cKmKk2G2CTfHRWx1fh2MPW0faMMUdW7MjWt62HHMnLxnzmM9sG1uiWc36Hh
n1dquX4Yx+1VpHJzIyIXOqwyPT+MOLvGs/XFLTDMf6Yj7R+GOmTPnZ5oIdad
qRAn2svBeRjolxX6DJLZFb7SH+UIGW6vr/+pHT13jT32CeQ46VAVw0/vQD1v
XWSD3gg066u+Tk3qBGfvw4bjm0dgsNi7te+8CGRNlPjCjRF4FrhekfG6YXvf
Ott+dAQmQy1rkqt6Yfqer3b0VuDi0xoNrfAXkDsf/eu3fAXY812mFu58CU2R
W06WVAG7F/qvDyW8wq9zS0O13ZS4fc0w7F58P/q820ovnVXiYO/WNrv012hd
UuuhOaREHPsb7/wzb+Bnt3L5Iw8V1AVunHdZEnSG1liG5KogjL24fV/RALjB
y25PqFRw9LCa7CkcRENx5aFtPqNocne8RuW9Bbs4xbqjaBTFZRccX938F1fL
47r2EBpzrJdEbLv+Dq33NxSd2kTjmQYrxaz2PSoPz/tZWk3jHovLFzZJEXjF
pnWnKYMlc/QjOIIPOOCS1/hFPIOhTJXRio4hrDThRm5pZ2CdkWEfEyFDurBa
VOOgxqstYpHrgAwpRxTNqhNqeL5pY+5FD2NFk1Px3SE19sfvCjOWDuPJrUE3
rs8YfCtzvYynfwrklLBbK8bwYTzioJZKju/T+3Q+MRpH4fOjd6O5I0hZVD7A
4o5DHea8PXFsBJMD59JrReOYP5EdFJekwMnefokNewISjxPNLG0l3I/sjdrK
n8AT2xYsOKHEvNWiSF+9SUSw+NqWuio03NwrFMRNouqyjfOTbBUkUvfHtj2T
aHViCwIMRhGr+5GpymUKdETu+u2Zo7jsNKPLp3gKjX4FGz42phGq83ZuG4tQ
HEd2SckZGjq2NrOLnAgVLv1T2Z1Dw+rq0yNpbELFFga7GV6gUSP2GAlzJlSy
7rGXBy/RSE3rltiDUHldTeYBfBqRn61l1bkSqiNxY9Z4FY2T8scrxGsJ5VUT
n+gvphHW2P652SZC+UdrN6b30MjUtFg+Me1NVjnGtX00khK/wsvNhNp9/H6F
7Wsa2Q5/7L4eRKjULeTD2HsagV6H5Y7BhKpTn+LwJ2mYHC2QBoUSSnDHokxM
GGS0HXOldhOqhVM2pa/FoLN8aZ5NGKHEze15B3QYJC4VbpWGE4q+aP7cT5+B
5w3XuclRhJryvb0o3ZCB8Zj72ZBoQs3QQsIDIwYJ2rPmeMYQymgPx8DWjEHS
xk4rgzhCmVsogoPMGaTc6itVTtuqLe1O1nwGvUL+alE8oRZnmEwILJjpvUvF
dVxCLXO67j1myaA2P37flQRC/QdBXWN+
         "]]}, 
       {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVjHk01AkcwMmshrZdSeNNQsbGbhGqbXO0X+shRyt0LhWNlMbmiMq1Txth
JTG1ypFJMXj78qZFjpXvRJ7jWSlSGfzmMOM2ozL9Zlzb/vF5n38+72PGjPQP
XaWhofHzZ/63Fur2SL4/9SP9q9BPKyty3DLR7GhyCyDdiDesvSxHNc/m9Dv2
AVhsN5OsXZSj1CCMfMIOgj8W4rw3kXIcdE9tKWNHwotyZa6DQo6vg9iW99jJ
sJFvpUwSytH/V/rgXfZNeMc5aUR/Jsfc98er89gc4O9MHai6KkfHNi9dlxge
qNfHUbWXZjEqwedUdVQ9bNEUNnpcncXz9aHZq8z54PAge0S0Zhb7xz11ypnP
ocdSVpx/YwYzbZQaT37pgPkaxmILfQajt3X8yS/rBg+7nZPniqdRHRJeNRzR
C0WX7ISpltPIfHrEN+fMK9jU6XCR3TiFIXP9fH5GP+jMtVhnu09hlm1dJDdt
ABxvPL1vPzSJq/h1P6QmvIXnupzovouTuG6rdw9xdxBIZc2LVuokenBcHirY
Q1DB4PbKSifQUN7tnlw3AqXBY341DhNY0N6oqXVOCJ41++5d6R9HJ+OfVjaf
FkFHnoe1xuVx3CbUG/0tVgw7Dh+YyFw/jo8q9MNqL0hAX35Lda1+DJNGTvRt
SxuFzYkbm94eHcNopz3exbelYLvRli5Uy1DNcWVO5cig1tpWNFgmw96oguDL
D8aA5tOhSvGWof0+xvJwyTgcongvjZBS7HSzr3AumgAepbs4vFKKZY/z7cV/
TUJptWf8/CEpbjC3Yp2snIIM3+TBptVSfKVJvUpvmob8BducZ7WjWEuN4fZ2
zgC5d2CePDOKVhv0WMy2Weg6/63lgskoyrOVBjsH5BDHkbf+/kqC5unpNpEs
BbSxmUfuZElQHCAYdBlTgLP3DuFZTwl6SPtUtRFzMND+4siSpgTjLoSG0Wbm
IC9Wu6GBL0afJ4VetEvvQe+Y4WhkohhnF1lJWsr30K0/QdvgJMaSN7/XRMR8
gGeFwWd2rYhQHbY3OH7hA1CXa/anNYvQeCk3MDrhIwy3PKSdTRGhbN/1Lipl
Hpqj+t0qXUXYatENJtfnoXrPpoBgqghZVC7FTEcJ9e6cO54vhVh3/5u9rblK
OFHgotueJ8QeR6c2/3WfwLUwt8z9lBBJVuHB4OxP4FvyWldgLcQOX87htTQS
9MiuKyGzBDLtncrLb5PA87JdjM4k8NzMv/NDeSSwwr+wqc8gMKokyFU//3N/
jJ+xnEZgsk6KKOkeCRbab3nXUwgsetdp5M8lYXrIrK88icCB+KM5i3UkUB41
HB+LINCr8UK8n4AEgwBBWMpBAv0iKB1pwyRsD5RF9fgReIyRR2siSIh1CeTQ
fQk8m9lQbTFKwmRATCRvP4GpARqzC9MklI4rBIQbgc3qG0zuMgl84+ditz0E
tlWZPhZoqIAh4hy4tZvAbubjFT0tFeSsqRALdxEo6OovSlytggDn7YlJdgSS
BUZvfPVUcFrGvVi7lcAVn0db0vRV8HdRwnrKdwRqa0HsPwYqyDI8/sbfkkCD
cOY6C7oKUr+2f6kwJ9DI9GNQoJEKuGNWq50ZBDL6rlXlGH/+OZiG3NxM4NZ0
w6U2UxVQdn8pHTEh0M6x0nvBTAUmOoqs7cYE/gcqH6L/
         "]]}, 
       {RGBColor[0, 1, 0], Thickness[Large], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwVkns0lHkch9/5aQsdrVq5ZBXaaHFS2wW5fH857tNF2mrLiiZtTNallE23
s5GxJWmUUy4hGVSUHYysNDFk7OSIWULkHuuSaGbed65r//icz3n+fc5jwYgK
OI4Igti1sP9f66Vu6/DWo25PGybz0SMJrJuoc16dDhAs8HfRLLD8mX1oN3sP
fH1325DisQRGDcLIKnYwTPAS/SWlEujxSqwvZEcBarfhjZdL4J9gtnUO+zKw
ZDlP3j6XQECESc9d9k2YTDB2fCKUwK25n7kZ7FzghI61JUxIwLnRT9f99DPo
atl40M5eCtHxu49yo6shsXXPDnm0FH6tPp6K1vJhMMDrzJY/pSAe99UpYggA
B3Dc6ikpXLOXElWHmuEbPvcrX1cZxNg23+EXiuAQs9vHmyUD+bGTZX2RbaC3
tH1jXZsMGC8O+Kf90g5Pv1XZEIYkHPss5vOTxaCh+64bPUpCykZeFCepEy5t
j9h/sYQExOc5JMa/A8t3/XFHZklYbkNv/XC3B3TSb48tdaPAJ9e9YJb9Hloc
B+OBRYHRJ5HXZV4/ONFTBkK6KMh8XUPTCh+ALzMDVWIrObiY7dCYhw6Ctt7V
grwYOdgO6I9cjB0Cy72uQVca5FBavCKs8tQwdD7Pc3yor4AL/UEdtkkjMEwn
BYpQBcS4ONLv3x6FnMCmiNRqBchzPRiTaWPg31AatXmJEtqiM0PiHnyEeCFb
tDlICU7eluq+/HHwfDvC3VCmBKGnUzHOngDZ18uMtqqVUFh+z2no8b/QT9pa
1uxXwcq1dswjJZPgF/PaZFmxCtpp2ldMaqdg2x7+GRVNDZXapzltwmnYydpZ
rDqsBruV+kxG4wwMx02p88rU8ClVarC58xN4W1s40HQ1sJbFso9izkJT0KP2
6WANDB3u7XH/OAsytm79iwoN+Ix2UJWRnyHJS/mxQpvAv506HmY4/RkekPuy
XLYQeHdVlp/h2Tn43kds9vIYgWeUzAta0jk4EN9PD0sjcH7X7xWRp+dB7G7e
FVdLYHmYa8g5xTwIVhkWpE0R2Ex1KzAm/guYX9SKqDWh4THv6y3aiyRwH6Se
Kj8abrASwerrElh8ZklN4XkaZmpzFlnoSOGHDFPurhIa5uV959pwSwq82j88
jXtpuNXZpTFguQyMJ2083+kgTDKz9oWkyiDjZveTSQeEm/1z9+stdDVenOK6
gYkww8mlqOg2CfOsiCM/3kM4fPqN5H0GCR+M+qKtMxGOzg/2WHGPBI+Husny
Bb6skzB4IYcEvdgsQV42wtndQtMADglz26+fnc5FuPPcwTQljwTHpqAXLA7C
fjWnzu3tJYFY/0D8kovw3shFzUl9JMSsN76UXoHwT5YZhrUfFjreusPuRCXC
J64951qNkDC15XHGMh7CiYeJGcUUCbPmnQVBNQjXyW8wOGoS5A7uuUo+wo1l
a8p7CQoKGhvS214hLGKUa/S1KOCHz6c8rEe4t0WcfX4JBdbVgTd2ChZ8ZJp2
+etTIHjl3ZT9GmHN7tJ1SSsoWHVw00B0M8KLtSD2LwMKKpOb1B5ChA1OMpZb
mVBQlzDnO92CsOmaL8GBphTwypLPvvobYcuOq2VpZhQsdhIW3REhbMMyUjWu
oSC2g9sX/gbhTc4ldIUFBaINPsZurQj/B0d8aEw=
         "]]}, 
       {RGBColor[0, 1, 0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVyWs0lAkYwHHGJXTBJCWVEO3SOdpCjcs+rU3CWaTT6qLUxDbGGrdOm3bS
hSjaMLVkkNIxUsvJcZluPI52ttFa0tgSUW6ZlzH3V++MZNsP//P78HdkJkXG
0QwMDH740v8aoUXXqNeRb5/1RJTQ7pLoQrT6rrkKkGKWaGFaQ6L+vkfsG144
2NEtcszvkDhuw6KaeTEwWv5XpZWAxP4dWe1VvCQYyg+Odagk8d8Y3vpy3hlY
H3fCEvgkRv5s13+dlw9Ld8Wa5uSSWKiObijiVcBb5YoTjAQSfUUhFgFp9yFz
zWVvaj2JyafCjjQkP4ChDz4LFYQWEx/EXaE5t4GkNN25t1aLvdJg82rmn+C6
7PTBxEQt5nrMGDTvE4Oj/logfZMWU9zFv7dVdcJU7FrvfLUG9UcT6gY5L8By
0xaRaZMGmS0/RhT89BKiEidso7kaPKrqbWu72AvVljZkI2jw8kZhkiD7FURz
Mh5KFmiQ1ibcknWqD5ykyviWHjVau4V2vbveDxfEhhpJsRp3VgTcVvLeAlVg
FZnJVONyReeOM8IhSLN8s+Tc12rkP3tkaBT/Hr7KM/LerVah3+rv5tfGDgM7
Y8y5AFXo/t5q7PTxEVg07Jnw/SUV1t6hs5pSR+FsXHFWcJQKuUMHJe7ZY1AV
HTww7qjCFL+toTeujUOcv1sQyJWor9jOnCr4AJFpea0trUp8kcw//EvlBNAL
A1dReUpkBDl9HrwlhZpaSSMcVGJHIOPOtjICliaq2m02KrGqvoQxcm8SVmxr
teDNK3CZ8wb2oZopOIvMjhaBAl8amp23eyKDkrKT8cNBCmwySxO86JiGMRPX
u24yOW5YZsVmiuTA7xdffVcsR8WVGZvNrxRwA0P3dfvL0TknxyOJrYSg2sAd
c5PTOLJ/oD9gQgluyYe6SP407hyX6Jo4KrgYHvzHscBpPJkax7KdVkHRXFaZ
aEaGYc2lIbYn1GDWaDfSXSlD+Sc212hGDRmK2978PTK89fpcIydNA4ujT2sM
F8pQz/I/nD6rgZUlg3+HP57C1XOFB1JOaSFIT1BLUqfwQ1DeczNjEuo47edH
nafwqWsnrMkjoTD7Amt/3ySyzQTGjuYzoA5yeqrlTaLw5jr/p4UzkFQ/WNq/
cxK7fP1EkdYfod1zc+5j40mk2KW7D1/5CGyWxyJ5O4HiiIo9i20poNO0ITe4
BDIZftXV1ygwq2W40/wIjJ/+h3xbRMG9rL7Xoz4EJt+K2U4voWBTWEKxiEHg
GfPMYW45BV4tx8IvbSGw7E2HfaSAAt7WkkrrzQS+So8q+CSkwNNF3OviRmDI
o9T0XQMUcNxvx0SvIHAXx1icPUiBoyiKtW05gXudimyfvKNgb35f5jpbAo/l
PmxwHaNguJWhkS0lMGu/gXxWRkFzV1RDhiWBrfrfmILPFLAnZcIqUwJFdQ71
AwY6MHzYLcs1IbCTWT9vZaQD1jDbM9mYwIHnvWW/LtDBRIho1odGIMW3fx1h
pYO1PRPsnjkpzofVumTTdZDQyvYSfpKiqREcf2yjA/GqMnr5rBRtEpjWrnY6
eLnVxCReJ0V7B23MAXsdVHF9VoZTUnSSXKgrWP3l+9sFeH2UolvO8jmRgw64
cJNrPyPFb3xrQmcdddC9vavDkJTif2umnA4=
         "]]}, 
       {RGBColor[0, 0, 1], Thickness[Large], 
        Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwVx3k4lAkAx/E30zqb1pVCFGIf0oqt3UR+w1qVeZR4KsmmpoupnD0lqumQ
rmUZpULrelxPT46E7uapZqNsiybJFYYQM8aMGe87mHfbP77P5/nacKKD9msR
BBHwrf9lPNd/J169x8vVlWHxVSqB/cgzD+tMoMVRESyWSaCuctn3ib8ZirCV
lV1yCQZNI8g6fjieRvMb/1VJ0OGX/KKYHw2huTK1XiPBh3D+D7f5PPiVuG5N
nS9F0GHzjpv8P6FnENq95UcpMuRhNVn8POwQpLV4RUnhIfTX94mvwminRqdI
LUVM4qY9NTEP4DoTK5bwxnHkwf40LTsBcmwKy7dqySAa3qhXynmF/hYLiyS2
DFdcVETdjgbQH9jRrekyxC5vuC4obkIq5363bbcM6r2HKrqjmuHHvPDCw3EC
nKfbAtMPtMLZ+JSHT+wE9k6IBIJLItwTv7U8JZjAHyvro0tS2nApKjLmrIEc
WoL6X5IT2+FiLJqvvU0OIyf2u883O1BgklilLJVjQ55PkYzfBZlJU9QhpRwL
x5v8ePU9qAxeSh33VyD79aM5jMhevAreaDUvTwFPK2966b4+EMy4oT6pAst7
DQdOHe2Hg6R9xxm/SdwtM46ojROjsdJ+j+etSZzs+f398pQB2J02OjasmESs
5xr2X9cGsWrNtR55gBLqPF/OaPoX1EQm6LYXKtEck737eOEQXp8u9v5EK+G+
3lbTXTCMu25J9vztKjT+5l7Gyh3BmdHilXsrVCiuvuXef+crlOJQZgJzCgvs
nLm7ykdhnRMi1D44hdY5uufMn4zB69GKfKphCrW68SXNjRLovvGOYDiRcF5g
yOUIpXiArGP+F0iMp6lMf2obxwKGSrlohITdxYsu0VwZem177L5bT6E/tLPD
Z0iGZbka7cYiChsG31O1URPwfG3uuEpPjYS4/RFmkgn0ZWbcSIlQY1Ndjr/Z
MTneHnl6ILtZDekM9yRDJQfNu7M5wW0aBR/P3o+KV8CszW2xQeY01BHrdp+Y
VkDf2keeODMNq9mMnbGJk1A7WzmfD5/Bl/VX3+jOVcJbxgrkvZ3BS4cmWF9V
oqe1ne388yy4uiVzbfRUCPi18Huf7FnU5y9b9zJDBemuiNX7dDR45+EpDDKa
Qn67KKXtiAYkNyd4d9oUFrOHDzS0atAQmLeVaUaiqrNM0MWiwXH3LC29RsIi
dFfbwjIakZJ/lF1ZJCo0qeLBchoxBeG+xrdIlB8PU9fcocHTO9938jYJwcMW
38BKGrmfGi2DSkiYbCACLtfRaDuxPX2mnoTQKdlx9hUN/0dxJ7Z0klgx2Wsw
1kdjS9TchpRuEn9bDPk/FtMIsc0ye/KZxKVObuaVQRoHrzyscRggka8/xHIc
oZEcSkinx0h4eF1nHpTReKZO5ZRoSIT59h8e0NAQViyp7iQoVLsV2YQSBKuJ
U00bMigYiK4a+cwhWJ1vRLlJOhT6Hp+mjRgEi8y2/BhoSGGesMvknjbBojfd
tU8xpjBM1C7L1iFY2gwcfWxKwfQ+1p7TJVimhzhGDuYUeEe58UH6BMtyyWT4
TksK0iS9G2sNCJbt+wsV6VYU5o+HPLedR7CcLi6cFS6hsIgdMqbPJFiuHuXs
aRsKAUwda8W3/w/j5W8N
         "]]}, 
       {RGBColor[0, 0, 1], Dashing[{0, Small, Small, Small}], 
        LineBox[CompressedData["
1:eJwVzGs0lAkYwPFBx6XWLpZJTUrIVmOPNu02MvZpJaTY6LRZFRnaNLXj1kmi
bG51kB2TOtHFZQ+pXJNbaz3TanaR6Lhm5sXMGAxmXDPeGcq2H/7n9+2/mRXm
e1qbQqF4fep/dXB1+/C3Qd8He73Rn5hS4pbxRqeNtwDmK+kzMwolairsQ/p5
P4KeTx+5OKHEEdNQsoYXCFVOVI7umBKFbkl/F/LCIP72TrnNkBJ7AnlfPeDF
Q8o16frQDiX6nl8nvMv7HY4VzsboVSgxc+5E1R1eLgjezdOeRCjRSeC52iWq
AvYlVv+zR6HA8MveQVXhdTBs5xHdF6HAX+tOZ2hb84HW86R8YmkSu+UHDB6x
XgF323DEoauTmGqvotT83Aw0S/+A3WsmMYLefJtf2AbOL1S3e7gTqAk+VzbA
eQvc0O5SfdoEsv766TD3l04oFrR7M8vHMXi2m8+/0Q3PvL/uy2aOY/qO2rCi
lF547bpYXN4lR21+7e6ky+8gwLVNq5UjR+PtB9uH7grBkdceE6sjR49clz9m
eAQw36nSAvLHcO10m1t87SB02gu9dziOYc6/L7R0zopheqiPYdYzikyLH1Ys
QyQgWC7oKIgZRbrYSHblghSsNHkdCeajWFpsElodOQyyGoZ/E45g3ODJLnqK
DFotBOaFQSMYwWQcfJg1AqTDTIS73ghqcl1Zk9xROO9QUvbquQzfhuecii4Y
g8b0CiunkzJ0dLf6OJAvB6uN3YfcDGXYst+xeO/9cWBkmtQn84exsDLbUfp0
AtyoGySGYcNoZm3HDng8CVu/TLYstxnGTi39hHUNCngceaSxv0eK1fpRRW9b
lHAizWj7d6lStDMzYrMEU+DK3pC4c78UpzNUpg6907AneqH345IEra9ftw9j
z0Ds7lI5vV6CUn+R0GVsBpIS3Pw+i5Ggx0iXupozC/KmtIDlXRK8FHk6lKqc
hU4XvwCxSozeNfc8qRfnQMPZx9CvFuPUMjtORzUHVrrXisYviTG/79pzTtQ8
jC8HdTBAjJpQ51MxS/NgyTaw0dEWo8WHzOMRl99DJNq5uGcN4ah7Wqv+qgU4
n99LFVoMYZNtG2xMWwBOxc4djJJBZOsXrdpsoIL0yRl6kusg1ubZODdlqkBI
fi5J7B3AdiemwNd4ETyiWLpfRA4gyb535FTGInB/c/DKMx7A5sO5Rw2pJOTR
bUucnxLIcmQ+epRFgjjhRgPfi8CzyjcLxB0SqPsptdaHCAzPD3Q1ySZB5jff
l+JJYLxBoiTuAQnaL/fc9HIn8H5/C823iASivv8VsZfA3phj3OVaEhqanoVo
7yLQ80VkjI+IhPSxugPs9QT6cFY1pwyQ0FuZuqbTnEA/qzvUhiES+DLfece1
BJ5Jra+ylZEgpdTsWm1KYJI/ZWpJ8emfceRqiSGBjZqbrKKPJFyy9dlGUggU
lG2qFFHUcFGY48FaEWEbq3LFSEcNW82yb7Z9EKGotft+rJ4aHlYV3MjXiJDM
ofUdNlJDXEO0i9d7Ea54l25JMVGD2+u5jLo5EerqwIU/TdWQnqWlZTMrQtNz
LGPbdWooXmw5uqQUIW3T+8DjNDXoBscyzihEaNWVXMa1UIOCXrG3a0KE26+v
/SDYpAZzZggHxkX4jdPjg0ub1VBw5dbLp2Mi/A9sOqMz
         "]]}},
      AspectRatio->NCache[
        Rational[1, 3], 0.3333333333333333],
      Axes->True,
      AxesOrigin->{0, 0},
      Frame->True,
      FrameLabel->{{
         FormBox[
         "\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(0\\)]\\)\"", 
          TraditionalForm], None}, {
         FormBox["\[Beta]", TraditionalForm], None}},
      FrameTicks->All,
      ImagePadding->{{42, 25}, {0, 15}},
      ImageSize->300,
      Method->{},
      PlotRange->
       NCache[{{0, Rational[1, 2] Pi}, {-1.3540063847441262`, 
         2.3507043740299647`}}, {{
         0, 1.5707963267948966`}, {-1.3540063847441262`, 
         2.3507043740299647`}}],
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]}]},
    {
     GraphicsBox[{{}, {}, 
       {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV0/k71AkAx3EhOdJixSLJ0bHYh+32DH2iW5vQbqWWYRCmHOkwJNPh2EWO
ST0JiTLSPtSsqzuJbbSyViqZVL5m3OYwzHy/k2PbH97P+y94WTOifUPV1dTU
dn3t/2s81W3rWxO0Qfah4oogW4mlQ09oiy8Cqkb1m2FZSqjuOoW85+zGgQH6
HXmmEiLjcLKOQ4epcN1feulKdG9NbizjRONa4psJWrISb+ic5UUcNv4uPO1X
yFLC94hZ9xVONvzyVgf4BymRO/5r9WVOMVqSn3n0rlSC1uyp63HsLiR115NW
tCkQk+AVVB1zD3Y0rRj3GAUi74Vmqds2YNXJ/JZQYwU6B3folDOakMZT11rA
m0S6k0Ktzo8PvbAcN97PkzjqwL/UUNaKx5Lz8xbIJqAKPlzVE9UOA6P9uc3Z
E2A83uudc6gDsrR9GzlrJhAs62xo+K0Tzl26+450ypHpXB/NTX2LHP7N8IgE
OdQb6tclJ3QhKKl6ZY+NHIb2O9s+XelGO3uTb23TOLYXe9yQcj5gr5cZdSdy
HKaS1q3s+o940pVvucdgHFdfPJijEfEZqpfu1/6slcHV0n12SUgvXOasENky
ZHD4bCA8fZwAZ7MotEBbhspbRuG1sX3QbfqeZV4nReJH/9cOqULwlmT6DfhL
cdR1/c5reSI48VP1s7WlUBVvZozk9GPasWa7w3EJ2mOuBsaVDgBZ13dntYrh
ss1mpqdkELK7jS1nVorRssXl1sbCISTFeRu9KhpDGS/fhfhjGHa6Gq8Wz45i
oa0jM6BiBHqlenEZkaPomKN9zuzRKLwc5JqpHSOo1T7GbW8Zg1ZNV4et2wgc
FxowGc1izN5XnN1TMwxJlsJ41VsJbLw6Z+pshmGbluYUzZSC/Yn1U1DREIgD
gm6PASms5qf4mFkOYbvoNVUbJcOwOGB3Ud4gWLGh4SZjMnAL6Gf+MR2EV12B
p8nJccQE06y3XByAeIqZqKEYh7iHOfWt+QBK3p2tiTomh/T2MLu8rB+qcLfA
+C9y+GzNCNay74fldO7BowkTaFobb7vovgj92zJeamtO4hZV0R/uLsLzZa1Y
nDGJ5Mlq1oU2IZjaXE1rHQU2WarKn4UKUX/dzu15rgIlU9VMrqIPbTTXZl/D
ry4eZ+p75PaBZBbsCfzqJH9G/IOmcx/43sW/6JuQeBj5zF3IJ8BwcS0vzyNx
aIPTbQGTQMTYq8kPl0kosDzDNYJATAl9s1E+CdPY0ktFYQTYOud7E4tIJJUu
XB4YQqDwfYuFL5dE+tNLtAF/Am/j9+VM1ZPgxjuvmPYm4PkgNt5HQKKxnU5t
W0fAJ0qTn9pDYhX3d82qNQT221w2efSJhJFe+3rj1QTC0u9XLxOSYBeXLep1
JpB8QE38ZZTEiUqzfxPtCTxRXWBwZ0hIWL7DDy0JNFdZ8QRqFN7ZNabYLSLQ
yuDNGmhQiLtn7nnBnIDgZWfhqXkUIsvid9FNCZBXLd55G1DgSy9umGtIYNar
cmmqEYWAtdIl0d8Q0NLA8YfGFE6dsnB8r0/A+DDDcJkZhR3zOx5V6hKwsJqg
H7SgwBLs9fhOh4DN65SqHEsKzrwi6bl5BOzTTKebrShUet14MTaXwI+0ip1f
rCmonwh5sV+TwH9zE3GF
         "]]}, 
       {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVyXtUjHkcx/FnnifpYlfZLqvOSCJtLlmWpPT9rePWhS4IhWo0GjN0US4l
S2mzK2bqoVY1jNgabeuSkFvTMDuUie1URqoR6YIuipp5npmm2dk/Pud9Xufj
zIoPZeMYhq0z7v8SNRYv3i+O9r2g2VTSJtDArI8S72lnAEhrfUFQrga0Nzxi
XpNBsHhAxJeRGui24VB3yEjYP/T0YHmeBlpXZz4uIeNheLO73+EiDbyMJGef
J4/CI8+MLgexBkL3TG09RwpgEVJ0bJVoIPfLtsp8UgTyIF/dy34NeMv9LVYk
3QARM7KGH0JBQur66MqEu7CrgH6+/zoFe++y+biLFLbt2JUcYklD8wc/czHr
HzB10XuWxdFw0kON3dlaC8f2xmOmChoS59TmSUvqoaHr8JKy+VrQ7uRdU8U1
QNpj8d/DAi2wqsOCc3Y1wvnAK/qZn7Swc7hZKv2tGaLHRnr8A3RwakFVfGmW
EsYtI16uK9EBLq3yzExtgblhgZatYzqwdg940XGuFao3PuxjRIzBWtGKy0Nk
O3hm9ayceHMM7D/Xrz5a9QYadOzpMZP1UPj0PoPY/RZIc4nIhKsHH+bPhukx
7yC46dWWM9V6mPPWqutIcifoBQ4tjvbjcPXKFM7tfe8h3UopF+4eh7Q325vm
ZHVBe2VS17+PxiHRZ2nAhbPdEDkpZYGbvQG0opWsvpwemCwpKShmG6AhoTDq
4KVeiDvtYZdwzwBea2aMq4o/gIWvYI83gaG6VV5XkPAjcOp54Rw3DJVUFHh1
ln8Cyeyavu+CMWTrMpe7o6wPZIzljw4lY6iRYZYx9WE/JDnJmMuKMHTbLKm0
oW4AVlX7/UVKMTTX1orLkg/CE+8MyZNODH3mq20WKT+DROnfMW8iA7mcOOER
zx2C2JvvAo67MVBneFvrit4h8BVf8M9by0Bru5vo23HDkD3fLeAWl4EO7WNz
7AaGYTvxQdL7OwOtv1Pkb3fgC/CsK8IsyhlocIybRqi/gGJhtyisjoGKX6Xf
ikv6CtkwoSaxh4G0nOVRKbqvUPk90zR8Ao6Y+tyIxNQRyBc65591xlHPmuxn
ZiajoOJtYqcDjmSu9TAtexS6+xvR0m044pqVmjibq0HNYizmHcBR1cWZy2W5
apjWF2qykMTRC28feai1Bp7eFzpml+OI4hZtiOJroNg980yrDEe1waJN39hR
0MIX8C+pcMTy8hGLz1Jw1SH51sxRHO0eeD7ank+Bn8OStFNGJxRHrpxSQIF0
3R9eI0YfNT/+Lu08BeL0ZXkyNY6Er+scQ0spiEl1aIimcKRM2ZwzVkWBSvF1
o1CHI//7+1JC2iiwVYsvmuMECokzqc1SUfDgmIqZYPSWGfl2DzsoSO9V5CiN
jj15r9K1i4LYDOXmywSBMsOxQV0/BR9/ucf1mUAgifY0q3ScAstA3p97zAgk
v+ZU0YbRYBUtONJodD2rwmBF0PCDT0rgUnMCtT1rFh6eSEPfsWIFYUEgqtDx
VbAVDbaD4UGFlgQyrL86K2sKDdfbZUqD0aYEJD+woYFjSW9gTyKQDY9l7TqV
hp9iFR4LviGQo9NIZISj8V/E5ecZPaPp12s5TBq0R1o6tUa7n7DXy51oKLKz
nxf1LYF+9C4L0DnTYPrcda/c6P8AzZZN6g==
         "]]}, 
       {RGBColor[0, 1, 0], Thickness[Large], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwVy3k41HkAx/EZcyC7rtDayX3tEw8dG3nI50tWh42JDunAlGKmdSTbRdrK
EK1ltiSR5KFsm4dHTKxaHSxlezyIImeOpMiUn9/MMLb94/28/npbCKIDwtUY
DMbmL/0v6+9Fz9+sDvOQf1ru+JBwic34AzfT34EKT/W6++ASRbnT/lcSf1Q5
9G+s9eCSEYMIuloSghb/3PBKdy7p9jn3qFgSDQOVML94DZe8CJHY5UuSMJ7T
r5O2nEsCDhl350h+g062QCvQnEuyZLsrsyUFSNdaKR1Z4BC3hk2LvOLK8cTc
1i6/hkNiTviFVcbcw7b2II7WMQ756V54hppVPXRUMtkLFw7peLtR86bgCcwP
tttulrFJmhPFqN7ZhNP7tO6mVbBJrH3TpfriFoxmqfjnRWyi2Ccq641qxaku
Rg/Ljk0E97fzMw+0gbfx9A7/MRbZN91RX5/agTGeMyfxBotcWC6NLhF3Ymp7
4J1fBCyiVi91OXfiJaKLTETa1iyit8z3eX9ON5IDmx5eH1AjGwq8ij5KXsPN
yFmgdUONLJlq8UmS9sE6ukI7Z68ayf2nlsmKHIAN38zm2VI14m7iuWC+fxB/
bO7jtPUzif2A7nDikSF4Lpy5ZXWNSe7c0o+oOvwGEe80XviEMUlC3552e/Ew
4g31pB1mTBLrvsb32sURlGULV/EGGERR4C2YyByFU1nbQ5tiBmmNyQ09emMM
rY019xvDGcR1vaWqt/Atsh09/rS2Z5DmH1xvkbxxlKxTdwweXkBxxRXXodvv
MM0/ED8ZuQBDKwfh3tIJhLfOFbbRKrQxNc4Y171HvVukZVKSClUacSWtzR/g
c8HNsFxTBQdDXaGgYRITp0a15/PmMZVBGazqnELlft/bou/mYZWS4hQt/IjR
DVk13XVzGAru6fYa+4imBJ0fL2+dw4aRdnlV1DREZ6myZ8NKHDscHmH0YRop
lt+HPkpUwq/66iajn2XgL9JPjddRYnJOmMCiZHA3YXObSxUo7PrlblTcJ/R0
PG7auV4BRcTa0OPKT5DNmHOVvXKYzGftij3xGT2S3QdnEuQYXZ/+VIM9g1jl
t37rDOV4bNsC0/QZfHXl9LWJchpCjRK2hSYFTqbpN9e30pBet177OItCeO7a
fvn0LJ67uTcE6M1iIPqZncvlWdDCq4GhGbNITc0oS8QsmvgF2742ogHx+KHq
QQoCV/ebNy/SMMmMFJ1NpxD54d+Z19k0kplGAk4ahZjCEG/9KzTOiztiU1Ip
JGmeHUzIp3G3Pfl1ejKFvFfNvIASGuZFt/suJVHoPL4jc05KY5n/xUtlcRQ2
1R4+vqWHhtjA96lsF4UtUewmcS+NRnUydDSYQpBltlFdPw1vqfPi+SAKB9Nq
Km2HaRja29Wrb6dwLpgxqXxPYzie42PKp/BA8augREVjqQGYfG8KDWVmFT0M
OU4e0int9KLQIqhY0GXJod73MnKPJ4Wepx15J9XlcHy11VnkQYHO5XXxdeWI
rR5UpKyhsOB3x0asL4dumEio40KBy8KRvwy+/NXjsuzVFAxEAj1bYzm6LB75
laykwDP7HLKLJ0eQMc/ScQUFy/bkskwTOcQJB7SrnSgsS1ky32Amx0xt0WIP
Rwor3Ep9lRZyvF/XtqLRgcJ/Z9JUaw==
         "]]}, 
       {RGBColor[0, 1, 0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0H0w1AkYB/DNal+w/HJr5bYIRRM3co2cVj0Po/LSOTF5TdgobR2LOi+5
yp1oONHWOcRum0MU2RMrJCpRoz0TbeUlbym9SFL67VJu749nvvP54zvzncec
H+sbpUWhUH7U3P9JvamjGHeI2JJ9l+7YjjRc86qVZ3oWQJlkX3nHhYbqWrvI
p6Kf4GFOELfLlYYT7GiyQRQGzQLxosKNhv3b0m+ViWIhvuVB56A7DR+FiaxL
RMdBbB60i/Shoe8hk/4CUS4krlYG2UXQ8MyH3XX5IgnM19BqitNoyOvw1HFN
qIX2QsMtE500FKZ4R9QJG8H+5XBYIpOOPzdGndaybIOklq3xVzzo2Dfpwazg
34F9flFbHHLpmGU3R2kI6gJawHeyz//SMc6m68+2sm6Qrt3EVhkxUL33YM1Q
TA8wxh2zjgUzkH/D3ydv30M4GNfI2lDEwL0zfW1tp/pALNYKXzrMwD/Wy2PL
M5RQsHdCTjFjolab3DE95QlwjLnqhFAmLlvnpRgu6AfKfmHp6AUmuktcS9+L
BsHrby1q4jATjae7tx2XPwO+V6b/awsdLOpsWkI9MALhAhOUR+qg80qXxVWR
ozBwKDisVqqDNiPE818Pj8G25vqWPeM6WH3JMLo+fhxMe+zyeKt0MfVZaK9N
xnP4psy6pjpCF+Ocf/ASn5sApaXCfr9UF9USN/6bvBcQqLevdPegLvYIi8IT
L76EhtljFc1cPXTabvF1SDoJM9nqxlB/Pby31ekSFr8C2XIH7125elgmK3Qa
u/wa9EUn12V366GRpa1gT+Ub8PPdxDZZysKHSxi/mbS8hYoV2n23XFhYz0go
77k3BZEfi4KrUlloa0QI+B3vwOBoxxC1joXTp+fYG5TTYMs4m7tjioWWmZl2
sYL3YMgRMows9XEseKDf9eV7MF9Yf3NjgD66T/Sq6mNmoCfpRs6KXH1Mio+K
5kzNgEulqYP0lj56N5z35PzyAXbX20k7Vfr4bkGQSp37AJOXN46V2Bqg9HHa
tZiEWVjeozzxKNQA1dGbw5PnZyEb1o6liwxw5ZczIXEpH2F5XJaMftsAX2zP
vs/Q/gQKZ5vWkTkDvG3VDabZn4DiuOCZwSZQwCjXNmfOgcv1c7aFNgTKL6ze
fPvMHFTNdTe5uhGo4Dl3+C77DB5pldGzwQSSgvN+4ac/w6pm8u6okMAuH8ku
FoeEuvmIv/xOEch3cq6oOEeCs6o9YKSEwANTDz4N5pMwNsjpBzGBQmmYm2Eh
CRd51v4SjY8zfx9NLSHBfzKFt0dCYPHTe1zfchJSD880DVwgUJkckLcgJyHZ
wzHnUSmBnk3xyTsHSDAvYJ64U0ngzhjtrowhEnaG6G2yrCIw0CKf0zJMQtxV
xVSaxvuzrtdZPSfhmEjkCpcJTA+mvJt/S8L9xW+l168Q2KrO4Zd/1ewt2PF9
9VUCO2rMZAMUFaz+LfCUbi2B3XzZIkFVQfsaqycHNB6431d8lK4C0ooeZSXT
/KOI+9iHUEHF9PgGyT8ELnpXr8kwVAHl5JLALxrTqHC4ma3pT48eCakjkH2Q
v8zKRAUP+t6Ija8RyDX7GBbCVcFUvlHVEY0tek/W5K1UgUWr1tVejddlGn/p
MFNBZkxdtX09gfa8Sq95cxW4d1uX52r8H56tNa0=
         "]]}, 
       {RGBColor[0, 0, 1], Thickness[Large], 
        Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwVxX041AcAB3B1noZehkdXHtMRqXkJ642RrymJmrxUW1R0JZzm/UlnSkuI
JC6ZxPSyoyY9TJxJsmTnpGZcTvTz/no4dxz9fsex7Y/P8zFkhnkFLFdRUfn2
P/9Pe6nxbmDHKYf4Gzlb80Lk2DRWa7fhFnB3iJGxhyWHotTyzAfOISw+L5aJ
g+QY0gkiKzl+OPmx/5ntWTk69119xeWEoaPqoL3IX473fpzN+Zx4GDkrvbSP
yuF1Trczh3MT/M/3vrzmKEfm9PHybE4BBl8OpMeslcOuwU3DKaoUua2M9i1V
MwiPdT9VHl4F45rb261OzeCHqoD05UZ1mCTXbDVaNQPhqKt6EfM1dgT6b/6q
dBqplnMqlccaITG+/PyVzzQizBpv13GbMVe4oqNoUQbF6ZCnRGgLlNbqyje/
ysB8cdQj42wrlAYWg2meMpyWCevqrgmxSvyzhuKTFGlWvLDCpHZcyjos1+JK
sbyOt+tqbAdYE2KHxMNSaJkeeNeT04mA7aJ65fwU9hc4PZRyPmLfLWfrPcen
sG6qeV88rxveS/JEwzIJcvnVy2jBvRA8Wt+9Z6UE9vrfLBmc6UOgnpDKjJyE
Wa/m4MXofjzR3Ry16+8JlDzSDqqIHEDaGzZXajOBuO4TbWZJg1gjrWNn5owj
wt7mwC9ZQ6jN1fnwRCmGomAvczxjGDkPtBkJYWK0hOf6xzwYQbFLTSMlGoOt
y8ZF4v4oPMs7zMmDYxA42z5yzBvD7M2V3JX8UXDL7tj2F4uhlmJhFWIzirVG
5qyTj8fRHkc/1F4xgtZlald0ayagrxajq202ggq1qMIWwSQCQj1fPOQOw3yt
JovZIIHFjpKZUrNhTKXP6Wxrn4JGRI3C/LchGCUnW4axpAgXWUW/3zaEfp+u
TqcRKeyTPQx3vhrE/qE2qiJUhluJJx5kuQ7iQmRAEH1ShvgWYf6VrgG4V951
o5+fRpxFblT32QFIFlhxtLlpGGwPc41c6Md90U/PQqNm4FX8Jc5l90MRtNuf
PT+DgppKkYdpP/SVmb4RsXJM6vuOC/h9GHa53qSmOgt0tbEz/PpQb9KMDddn
8cUFft5f871gqRWqGqrPYbXcf9n4vV7w7hnvrs+cw5OHVdpNjr14Z2ff4KX1
CddW3Si71NoDknXX2z/9E/JkscGjpj1o9Cg4sppOYt2uUEkKuxtMW/uioiwS
gSmXjQw7CARPvp39mE2CoUpzOfaeQPh9v73ad0gcCeTzMlsJxKsn9MXlk3Cq
pS7T3hLI+yDQ8yokYZKAMvGfBNrZ32Us8EhY+2xK4BcTcKuOZHt2kegcXayu
jifgGaramESQ4ObT2QtxBL7fmE2v6SGxIT09wSGWQGDqH+UmgyRe91y5WB9N
4KqPimR+gkRjCE/1n2ACtYobzMJFEk0CAx+FN4GGp4yyLhUKk7oTnY6eBJqZ
ZUuaNAr6KYVFye4EupqEeT9+RmE2ptmY7kqAzNUTeWhSqDxPL9npQGDJvWRT
kjaFsIKstHg7AitoiH6uQ2G9m4DXaENAJ4SpZaJLQVVoK/PdRkCPIffz1aPg
nRq4xLUisLEt8WmGPoXfwy2PSS0ImCavUzYwKDhHpi5+bUbA2u7xgXlDCiax
EVOJWwj8Cy2Qfv4=
         "]]}, 
       {RGBColor[0, 0, 1], Dashing[{0, Small, Small, Small}], 
        LineBox[CompressedData["
1:eJwV0ns0lAkYBvAvY0Wddl3HWiuL4oSzup7SqOcjRFKoLVIug5Yh4zLLKptN
E7sqO6ZSSVmtS2rdUi5RO8JGWceW5JJLLpUUyRjfNzNmdvaP9zznd87z13Ne
MzbXJ0yNIAhP1f2fjL+WdIxuCN7aytq3OTdSjJUTD1jLzwGlox094igxpBV2
ob3C3di5bFuiZ7QY4/rhVLUwEO/eL72jiBGjz5X/sFDIBVf7um1wghjPA4VW
V4UpWMmfMbA8IYZPlFHfJeFv+LnuZkl5thhZnw5WZQvzEKK1tE/UKAarZccS
p/gKlEo6hF+YziHm6K7gqpharFjmt14zYQ5HasMy1SxEONA5tNngyRy63rpr
FbObocPOdNSwkiDDTkJU+7Vif0F06Q/JEsTatF4QFbZjt/lbgaBHAmlIZNlA
dCfcL45HRq2dB/v+Pi/B4adwu9HIv3VqHiEzXSLRL13YOrQvYOvQPM6sruEW
pXWjbX0Oz3ItBTVRzUb+0R4MvGRYV6VS0LH26Bi61AcDO0a6fS8FtzynPz4K
X6JA6dHJXEXDcLrdNaVmENfcxYXFx2nkPLq3iBExjBHeSFL2vzQcTByV34S+
woV69ahpEylshrXHfuKNINbBvzyXK0XpDd3wu3GjSB1dwxTdkyJ58NAzm7Qx
OHp//uf0Epmqt8nj2vlxvDsWKg/2lUGa58yeFLyGLDGsNyFPhs6YnKDE628Q
VyjgsyZlsN9urhjIf4sr3FSfhtVytLnY3yBzJ+CxKCL7drwchZWX7UduvUOz
ek+nWr0cBha2nICSSfRnhDh6yuV4ukgz1ajhPTa5rDtY7riAu5rxRZ1tH6Cn
65pxmL8AWwNtDrtlChXffjkd2LiA6UyJ/rruaTQJBJNmagpYpKfbcTkfkXWo
u8xziwIjB/r7nN58xK1Trr4mCQq4jT+j70bPIEVDZBh9W4Ef48LCmR9msDhY
/avECQV2VV/ZwUz4hIzbZnZtFkpMyTnJDMknbLDb6Kz0VSL/xYk70fGzuDbr
5652Rglp+JagJNks5jl6C188VMJkIcs/9qgYXpsd4/fMKvF6++nHmuqqPzqi
xqzVI8gmy3YsPz2H3DSXszdtCZKjWaRupiVBvpUpL3gbQdb8vmJLU5YEtay2
8gh/guxgObT46MxDt8klYGcsQVKcK3uCMucRo+FmhTSCbPXK+24Zk0Lj1RIJ
J5cg2fYOxcXnKSTuWax9qYIgIz78M/cym4Kp+sWlMyrH5Ac6616mUJd4fMG9
kiBTtE6+Sr5Kod/Wt1mmcm5vm7FPEQXwdg8GVBFkd9J+gbyGQkCdrrNFNUHu
uBeX5N1PIT3dcKCgniC9o9Vb0wYoTAn2FspV9jXPZjYMURgWfha6t4Egv8+o
q7Ico3BT81Ez4z5B8g8QU7L3FGwSh/XYDwjygfQsu0hBIdJj3cTXjQTZUmZa
2U/QOPzKyIincju7UqnNoHHiXCqeqNz/uCv32GIaBc8HuEkPVXvkGL/w0qbR
fqEr4HkTQSp3la5M06VR3TnmZNtMkBoM8Or1aQSxjpucVFk/kq1jaUTDwtqr
enULQRqbigP9jWn4xWfw0lU2f3aqTGBC42yC96pBla3TDRdaTGn4M4u61v9N
kGtYJR4yMxqBG35NOK3yf5xJWnA=
         "]]}},
      AspectRatio->NCache[
        Rational[1, 3], 0.3333333333333333],
      Axes->True,
      AxesOrigin->{0, 0.4},
      Frame->True,
      FrameLabel->{{
         FormBox[
         "\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(1\\)]\\)\"", 
          TraditionalForm], None}, {
         FormBox["\[Beta]", TraditionalForm], None}},
      FrameTicks->All,
      ImagePadding->{{42, 25}, {0, 0}},
      ImageSize->300,
      Method->{},
      PlotRange->
       NCache[{{0, Rational[1, 2] Pi}, {0.4555983389199433, 
         4.1773057901182895`}}, {{0, 1.5707963267948966`}, {
         0.4555983389199433, 4.1773057901182895`}}],
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]}]},
    {
     GraphicsBox[{{}, {}, 
       {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk4VesXB3BTqFtJhQwZEyU0qRR9j64SbglJk5QS6VIJlURFFBKn+MmQ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         "]]}, 
       {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVxX041AccAHD5SUexu+uQzuGnwtD0Li/t24sQQtYaMnJROuUkT81N66ns
bFTuLuQ1mRyteDLlyqRvyXYkGaII4SjlLS/X7xDb/vg8H5LL9w1TV1NT2/2f
/yceajf0bQz5OnLyn0p/bwJXDVY5Gl8GmL0fwJ/eQ+D0bdvQVxJvSH79Pixr
L4H9rHCqXBIMrRtIky5/Attd4h8XSPiwV9n/6FAogS+CJRY5kjOwT6NeHh9L
oO9Rw/Z0STJYP27omMgnUDweWJYmyYVTNCXzqopAxxp37e0nboO94iZTXaaB
UQKvkLKoe9DU6HUn4OhCPHYv7JL6CoQexquiQDNNbHm3S6uQ+wQuVwqE54Y0
MdFWqVbuL4clbbqKlOJFeNxanooF9SAS09xyztNw+mBESWdkI1SUrduSEqCF
3Af7fESHmiAxMdY3zEIbD35sQfylBXzsrawstRfjhTUyvlTYCi4Fu7Zt7F2M
6iizixe8BLuTlv6MiiXIsPJo6E5vh5TUkdi6Ih10y92ePyZ5DX6311RUJemi
wWi9yxlZF2SPGH+5W/gFZv5dsYA48gZsVrXU8LbS0Ymzbd40tAeIPk7qNhkd
rd/QFadjeiGk+PcZXwcGFhcxw+9G94Gz5K+S4nIGxnV932wtVECIn61NBjDx
uNNmj6sp/WBxgT+wVs7E6Vxn7gfRAER/FZX2666l2BiVeeDUb2+hbcbIrrlt
Kdq7ms115r0Du/IH1yVBLKzdaV+0NXsQsn3DdI4pWFhQmmHfe/M9lA4ezBGd
0kO9FTa8oBsfILdDvrBQXR+bFtDOGVYOgXsP74pnlj7epZ2QNtYOw+rlEUWL
1xugjR6dx60ZgYYP6kmOjw1w9JKStb51FG6ob9JzCV6GKxISbPm8MXi4ZH13
3MQy7A3oaN/+dgyS6wYJZ6EhuvU3q+5GfoRZr/urLS2W4w/RYeH6wx9B9Iw9
9ahqOXqVZ7nrnxyH+TcLz5eEsnFklhdHKMdhjLB0pS8wwry2s3ciT0yAbO5I
YFmWEU6HbzkQOzMBgpVOtd3OHOR8Fu8/LpiE7pl9m1kKDg64JtXRNKag2nvg
2pzYGKvN68E4aQrW6bx0ZX9tgjyaVIPUUsIxo01Jbd0mKLu2cku1WAnvYrw9
Hd1MscHRqcaX8QmSd+RFQJYpUrysbw5c+gSKzOe25sOmKPfJ/VZHn4I+h658
sQuJXHunwsIUCmo7ouTxmSQeGX429TqNgvygsxWzWSRG5QU7MzMoKPDSLY/J
IfGM1vmeuBwKWoau1IZeIzH7VS3bV0oB7fAO7k4pia2x34lmZRRIXtb40f4g
0b0iOnZPBwUTt5p8UmtJ3BOpIRd2UrA64glf9ymJfmZp+pXdFDic00xPqCfx
cOL9MnMFBZ1wUkPwnMT4ALWRmSEK5vM6PYNfkFg1fZErnaNAXJiRad1DYk2J
SWmHmgqCqod2F/SSWM8tnacTKujzE2ibKEjsqGvJ/nGRCjafhlzmWxKpTHab
D10FlUIPu+khEue9ilcJmSrQ8fDcEDNCoiYBMX+yVBB5Pc5hZJREVgSXYW6o
AgPpIW7vOIlsk8ng/WwVpKdx4gMnSTRr/rlExFHBxVtzJa1TJFolGHyuMVFB
wAVan88nEtc63vCYIVXwU7u96VOKxH8BhLtpKA==
         "]]}, 
       {RGBColor[0, 1, 0], Thickness[Large], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwVxX0803kcAPDN0DZhY2bLRXF0l+6lDnnu8z1XEuWkrkKZFtIqD3HlqYcL
c1cSu5oeJuc6T90rcU4rrZ2rW8jOOWldkyItuWKhrd9vtp+7++P9ei/mp8ck
m5FIpA3/+X/Kr/TeUd+dq/aZmt8tMHGQ+7g8yPk7AJki0OOKgYMMzV5Jj0Vf
gJ/v1uIAjIM0rFTsuogHudRw5bYZDlKHFd2pFaWD5X7a4fPjHPSQJ1pSJToK
DbM0gZuKg2L2cdXnRKdhuYU2M/YaB1VMb28Vi6qheQnbP4rPQUGKCHpoVjNY
b1PKW287ooy8qJ2tGTdAMpSEWy5xRPtvJJeZuXVAz/rmSDcxGw28Wker5/8O
4SHlC1yNDuiEl550PbYLYnNEt3npDijTs+tsR60S8hWaAls1Cxl27W0aSuuD
zgpu7a0IFuLf3hJdntIPIxJe5HSnPdo1NdDR8c0ANCVwL0WE2KPS5dL0OqEK
FPWJ/n1yO2TWIfUryvsbKjf0DlWusUPMpZG9z86p4Thd4/ixgonCq0MvvxU9
gdNBgT+vjGYiR60y7Kj0KUj75wrEAwx0obOdTNkzDLXOtUZ+AgMFL/xsblHS
CBRQhm0mNLbIc5jx4nD2c3DbIRGTKbboaoNdatuBUfD2o74Z87FBBU93PPAU
voB8GQTdibdGmcH+kZfOaOCQkD56r3Q+MlSv5r8ufwmGNB/tir+sUF/GhcRD
P4zBn4Qxq9vKCgWsdSWGal6B3GTjTI+lo+41AQ1IMg46dv5NQxMN1bacD3j+
0z8wfrbOJ8RIRQ5uywQJja8hgeRUfD+OivrJ1ONc2RvoSrl8pbJlHmqjZtX1
dU/AKW+dPIw5Dy1zYAj4iknIG2sIfXrMEmnL9CxvlRYKM8nePeMWyK2kxCtd
8BYCq34Tju20QM/jBtWhY2/BuKNKljVijsI1D/C2tCkYhib1lnhzlHMgOZU9
MQX1pce43FEKirp+MYJ9cBpmtp77gJJCQZNGQQFFPw3FyZN9bL0Zqnn09S9p
WTNwLZtX/KzUDBlSQxJzZ2fg9fJL29tdzNBCU0V8Zt47mD9oF5wrJ6OXa0/e
p5rrQH3R7ww1jozueijB+aQOjlT3hsUbSUhArTNfTNNDy0eSK1GNJCT9/sOQ
uxV6CBRW3nq1iYR6g4IVMcz3YPlYU5VHJSFMcHFTYtl7cD/0iGYsmoOu6Oov
rdkYqNjKdpWOAH5AcH39GQy0a3/8PCqHgD0Tf+ieiDEoGzvi4XWQgIwa3mq7
8xik0MJrGNkEHKUVjhRUYSD2/yrhYToBksfdTjF1GFgYX+qSdxOgyt1abpRi
8CS4uOzyFgIi2g/kbhzEoBMvZZb7ErAxzbxLOIQB2t+oLvQmYJurmC17hkHC
Sq/AnBUE7D5xs9XjBQY53DAZ/xMCiuJIk7NvMBhet75nlTsBcsMpfh2BgcTe
nm7vQICiyaVlkISDasrWh2FPgJLfMseg4NC9uXXGmknA4P0BSf48HCa1Mm8r
awKwC06Pohk4sJKFbfMtCJiLuuoutMOBsZl/0oZCgCUFsm+xcCiLKdQzyASw
9vKZHlwcDB27Sh1NJnByeceLd8LBuZ8udZo1geuD4qbyhTgs9b13cBFugqUl
jiaFCw5J7d/2uL83wYqgxsjZxThYfrquzVNngn8BVI9MhA==
         "]]}, 
       {RGBColor[0, 1, 0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVjX080wkcgCdO6FMtLbWGGTPZhF9XV/vQfUUrcRw6vV+YXKzOeyW5XM5R
6twsnJaIy6jQy2KR9C0vqZPziRJaaWVFeRe/WXLdH8/n+e95WMIIv5BZFArF
6wv/W/eOUcvrVUHfUuy0hozpJWjdV+tkfhogLucr/VMzS3DqqsOeTsn3YFFa
6DCtQ8deWihZKQmA2vuZc3r06di1IflekSQCNDXb1MVUOj4JkNickyTC5P7d
Ni5sOvrtp3flSP4E5yqvDoknHTNGd8mzJfnADzoxgFI6OjV4GLnGXIW7W52Z
r9yXYmS8d5A88iY8My7LShhcij/fDEmfZYWw0uUHZelpBra/22RYLKwHk0vB
pbM9TDHNYYJSub0Jxh9F9thPmmIUrykLi5rB6E6hE7XSDKeC95Urw1vhk2JN
VVWsOQpvb/ER//QYFgbUCI7YMjF4pB3xeDvQ4lJPyIaZeMpRESFLeQo9dUq/
xi0WOAsVq5Pjn0FI7XdueMMCF3A9W17mdMFCy3hdN1MWuue7/j0seQ6Jh1bW
eBxl4eKh5g2JiheQoxRLmP0slN6v1tEN6wGhyvy82N8Snc3WzVjseQWxojIt
75Yl8nqob36JVcFMrEOVmmuFZSXGoRXRr8Fv8cnruZlWmPDixzZeyhuYm1R3
RW7AxijnNZ55mb2wKUnFdEpg41T+euF7sRo6dFJHhH1sbI2UBh4qfAvtBrfV
/CBr5G+0/KwseAcCK/nAscfW+EDAL3HJ7QPp8buPul05WHTtDF91uR9mLtjy
7Gs5uMjKTrT74nsYkvvqS1fY4GMdgyR6zQeIy1/2nH/dBisMYmStDwZgsCTG
iHRchnaLqCJhwyB0vtYzO1SyDIfSJ2hfPx2CfsJWHMGzRavUVIcI0TBQLbIu
TMlsUbWju8v17TC0KDalb2Rx0b23TVMRPgLRBw6s9i7mYlx0SKjJwAj8KoCo
09Y89K4862FycBQa/JILGq/wcPCTKEF3YhS8SlL056yww4KOYzfCY8ZAnOR7
XHXdDqdC1wYe1o6BvIifo4LlaDadsTMqfhw02tzowvrlqN548qGB3kdIW5Ud
We1vj3WcZjA/+RE49QOssF57FBnI9FiGE9B6mdKUst8BFefZa+syJoAes2c+
neKILU7ODX4LJuHeQ1t6hsARSdHZzYHpkyCZUK/jpjlik0++/1wTErrzUi9b
PnFEId+5uDiTBOou5YYcBoFhA48+Ps8mQXB1nrbNlMDIgoD1xmdIKPhQe3O+
OYGJhr+9SjhHwjzaGZ9UCwJzOx8w/GQkfNNpPnrQmsCnh7eKPylI4Mxv1G51
INCjOvqwbzcJ1fYEm+VGoG+4XlOKkoTl5xv1d68ncJtltknNSxK0snujUgGB
e9Oq5Jw3JFwKe6+muROYvIMyqP3w5X+gHwy9CKyd+kMo+0yCxcpx+dgWAhvK
mde6KRpwKf3LjthGYLPw2gxVVwOXTmWVh28nsPthe+6R2RrojD/X0reTQFLK
6PChaoB+q+loTyCBM95l1inGGnBnc13NhQTq60LsLZoGwl68nLcrmEDaPuEC
Dl0D//AF9R0hBDKY4wE7GRpY6j9WumgvgZZtv5eLzTRwomI0b3MogdzUxdMN
zC/9HFdpRhiBhNNFTy1LAy18Vd6/IgL/A9MDY5U=
         "]]}, 
       {RGBColor[0, 0, 1], Thickness[Large], 
        Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwV1nk4lF8bB3BbkVTWJGWJUCRtpOiLhFJCoUSkFCpLRKVoIVuvhCQppWgl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         "]]}, 
       {RGBColor[0, 0, 1], Dashing[{0, Small, Small, Small}], 
        LineBox[CompressedData["
1:eJwVxXk01AkcAPBhVM7WMTNIMz/n1DPeqq1eLPnG5ohEeltJhSnFVEx0Ub3p
EK2OHaNQlFXrqN0sb2Joy3w3R2ZWaiOWQYOQdSb0m3HM7v7xeR8bblxIlDaF
Qgn8z/9TpfpNfesiPR5oLbqXydFIHYaq3VgZAOcVTywdV2mk6lLnA+2iIPh5
3QKteq1G2k+LJitE4SCN3Js2uEEj7fBJflEgioN4eiB/Y7BG+i5ctOKuSACr
iodW6p/QSEOOWHZki36ElO0ZW+arNdL0yT3iTFEeaAzFjqsdKehW56/vlVAK
JX4B/hmvKchP2hop5ldC17Qs0jVWC49WRt3QtkPoyVnDkRhpY8vHzXpF3Fow
uPvXHnupNqY5z1AqQhsg3U4u74ym4jFOwy0saITKkiJvPwcdVO8/XNIV+wb6
L6lnZL06yH2+I1h48C3MuRzqychahPs/tSBeaYEagf51VfhivLZKEleY0grm
jrVqFrEEtVGyPjnpbyB3yAc3dy9BE8eApvfZHcDP+sb7Y5ku+uV5PZgQdULe
ZrcB7zN6aD7e6COQdMOsxKagJlQf77x8qkWNUcKRAWputIsBujM9NdYHeuC5
qMWk3sAQOUrjD+eO90K6ILxSd9oQHxebRpfH98E4/WDW6bdGeLZ7bzMn5QPE
zlVZR9cvxWPuLgH3bvbDrzJmvbLqK1TnbeIOCwcAOaemNgYb4xv+nYhT9wdh
S0p1Kfu1Mbr62i505X+EoCaOIMzXBGXersUbc4fghQ5fJK82wYKy2669v/wD
l8ecPJZ5mSLdzom37+Ew8MQzVzyqTfGtlu5Fy2cjIDbyVAh8zLBcN6HwjWwU
XK6kyaZemaET3ZjHrRuDlmLX+3WBNBy/MUNb0zoOwh8eKybbaWiXmuocx5sA
EcwFuu+jY+9uRYfX4AQcNYyacu2ho19/s6o89hM0X+ssl/MZeDo+Kpox+gnM
ijj2BiQDt1bk+DNOToIHjWAbXDPHsTneWerMJJz0NJ8SmFtgftuFJ7EJn8Hd
jP/H3nwLVEdviEic/QzezYd+Y7tYInM+PexY0hRkZWZ/q11viQO+V+W6OtPw
KCbyz5GIZVjDbgTW1Wnoe+dw8Wv1MuTpFurY6M2AQnafyU6zQslP9htq0mdA
bF+6M2jFcmxyc68LMfkC7CGh38LT5UjycrZH3PgCeZJE5YMtTGwIzvveiEGC
QD/1QPYwE7mu7kVFN0nINPK5UHuehTGjr6Y7M0loUYYdjLjEQn5++CbT2ySc
q7ANm7vMQoHepZ6zd0lQ0qsS1l5lYW67zCqkkARLPkYU3GJha+JO4ZyEhAk5
uSLtEQv9n8YnblOQ0LnUIjS8hYXbYnUaUrpIsCC2O8+3snCXbSbj2XsSdrBG
aTntLDyUViVmfyDhZtWapW3dLEzeTRmbHSHhtXVtZdAQC6vV17mFCyQwkiuH
v1tgYV0JUaagqEB5tKyil0JgI7dMY0xVQUyBUniBSqBC3pJ7ZokKerrb4qW6
BJJ3rNqCjVXwUtw74mZGoGbrY4cUUxUUefquVtAJXEyF47/TVNA38Co5yYJA
2mGuCdtSBcLI9aFVTAKtiKnwMCsVVDjRO3ZZE2jbfLlEyFRBqVqfR9oS6Jhq
Pl9HqGDBh6GX7UDgareHAbM2Kjhxfa1k/UoC/wVpeWux
         "]]}},
      AspectRatio->NCache[
        Rational[1, 3], 0.3333333333333333],
      Axes->True,
      AxesOrigin->{0, 0},
      Frame->True,
      FrameLabel->{{
         FormBox[
         "\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(2\\)]\\)\"", 
          TraditionalForm], None}, {
         FormBox["\[Beta]", TraditionalForm], None}},
      FrameTicks->All,
      ImagePadding->{{42, 25}, {0, 0}},
      ImageSize->300,
      Method->{},
      PlotRange->
       NCache[{{0, Rational[1, 2] Pi}, {-17.41723053954211, 
         6.247173140814407}}, {{0, 1.5707963267948966`}, {-17.41723053954211, 
         6.247173140814407}}],
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]}]},
    {
     TemplateBox[{GraphicsBox[{{}, {}, {
          RGBColor[1, 0, 0], 
          Thickness[Large], 
          LineBox[CompressedData["
1:eJwV0ns81PkCxvFxWbcoZglbKLfThbVbJ2nR881Ktjb3NolVw7TTuEspKe0a
2qVcRmslzDqFrHRZhRLp4hWRWuYo5NpIN0Ixv/m6nTl/PK/P6/3/s5wT4cVV
ZLFYwfL9v0p3NFpfrtu70fRYc1S1D5tYvKmzN84Cbo6dnl3tzSb0qk1wp9Ad
G1dlJog82WRIl8dUCgMhM0jbl+zGJl0ugntFwghEazy56+3KJv8NFP4rX5gA
U5+O6vf2bOIVatiVI0zHGglRNjBjk8wJ/4psoQjOIeFvfxjXIfYNWzWcDlxF
XM/aZvMkHRIZ57a3IrIaAx6uh9+Y6JCwam6aolk9EgO/rSy/rU3Er79TL+E8
gONAq4+LpzZJsZliVe5qxL6l7+6Pdy0iUasbf68vasHSmM8rVZUXERoUcrkn
/Ckm230ev1qzkHBqf/DI2NeGskjfXQNRWiRoXFxf/6sY03YPQ9ef1ySnvqqK
KE7uQHhpl7vx0AKiWF+1XhD3HJLTDQtqrBcQnVXbWvtyulD3V5RgP1+DuIqc
zo8JX8DrH2noyyp1ov+hxSWhqhfiA9xLtVSN5D68paC0vx/MQf3W+s1qxMFo
0/yy4AHYjvLbgwpVyep+bcmxmEHk2f8Va/1JhZRfZPNuRL/ExgI9XuROFRLf
G9C+OlkCicWhP1ZWfEaiHOy2FZwZQrJWwPNS/c8IFTlz3mW8Ql7799ovU5XJ
08jcPbH/GYb2hO68LVUiG7aYzvUUvkZ642BlS6wSadq84SLJe4P4Usdex1lF
UnTt7IbBsrf4cKdcQI4rEj0zK/6Ppe/wcCyXG6ClSNoU1H4xvP0erO3bTc3P
KpAbageKnzaNINHD5Lf11grESk+bz2kYxevcKX/1Vhb5kDalu7bjA+zUF0nq
QlnE7ORJmwj+GHatDG0O02eRQb/uLqfhMTw5fWXlvcx5uA61y26Ej2PWSpx1
YmIOh6O5vMUj4/CP+1UTvDm4VZ7buvjQBCb5y1L29cxidIYfrzQ1AVXj9Tn9
3FkUPvv5eviBj8j1XRk1KZsB5TnuOTL9EW1JVzhzaTMwms3cHRX3CX8fnfg2
8N8zeLUl9ZGa8iTEd4Lrhrqncd+yBcapk7j7PKw3LW0afLVi5eXqU6irHRT8
6TaNqj/NHe9nTuHS49TIcZ1ptNo7NHjpSJH6yFRoOECRUn1w2uVzKUpC3l/k
9VNsWXfla3s9KZ50mttU91HUf2laYGYohb97/m++vRQVy9ViPy2Twnj2UUxB
N0WOqnhF9ldSjAZr6qGDIqg95FSnuxQOz+8qtzdTMPxz3nvSpLitYNC7qZoi
Pe68akKGFOZGDmdFVRSWKWU1+UIpjuXEtc1WUuworTHrzpailxmtq7lB8fdw
98cdIik+xrofc6ygCA1eembbVbl978b7XqboD8gX27ZJkb1bc+TdBYpGD9EO
rcUMFmp2NiVmUfAfDNWpGjDI07GyUJdby85qheIXDPKTUt6kCSm8TG7SKSMG
Ci9My89lUnSPtIn6LRic8P7H6FY6xWiKytuKdQy4F0p+1zhFodcQdtxvB4Ny
3k9BMgFFtd31YZ+dDBwX9tWmyu13iXq472IQ5GiVYCx3QdZJM+cABjmFLNvN
iRQrOIWN1lwGRYLz0X/8TOEwL2YrHGQgeBpk4H6cgrPBoaTkDIPcshO5Gocp
9o88nnyRzcDJ9vvwgliKyMJAZ/ZZBlcnjt5ZI3eCeuJAfD6DGOfiTv9DFHmd
TUu8ihnY7I17WxlD0XFkZ8ZMFYPr7Q94v0RRbL0VfcSzm0GY3ybrQyEUnuHK
jck9DJLMPI8byu1rmr34dh+Dtbyb39XyKX5KuVlhKWHQ67jGXUVugR9rdPo9
g1RvI3YBj6KOnuYUzzEoMxZxJFyKhssm17pZMiyo79ieLncL59q8tpIMLs8G
r30jd/cjcd5RVRnCs/QlwmD5P3KXPPPQlqHv3vZR1yCKebdyi2S2DKyUxHwp
h0JFCTE1ujI4ObU8KJZbN4SjY2koQ1HPuqMqci8x+RS4e4kMwxGWGlV7KUzb
ky5nGMlwwbNJmyf3qpP6sw0mMrQEqKQbyv21fem26eUytEU2CJr3UPwP0Uwg
tw==
           "]]}, {
          RGBColor[1, 0, 0], 
          LineBox[CompressedData["
1:eJwV13k4lN0bB3BbQin7zEOLtNkKhcp2HyqUEspalqbFkpJ4bVl+qRBlS2SL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           "]]}, {
          RGBColor[0, 1, 0], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          LineBox[CompressedData["
1:eJwVxX040wkcAHCaOrrLg5P4bcw2m7JhvXhK1Pfb0hvVaT2nF8VacehCqIty
rhIdJVY8koguy0kRmoR21Tp6xiMc8t68hLzmpd9Gubs/Ps+HIQ4S+izQ0tLa
9Z//pzxfXNvjcGTjqYLzPKY5H9mDlU4W1wHyL8xLODQ+agrsj72T/AAsrwNT
NlQ+9hn7kU8k3lDrUSRdbcbH1q3RL+5JgqB2f9Rbl6V8/MdbYn1bEgXCwSAH
3yV8FP5s1poquQb+TkPlrrP2mPTpUFGKJBNGnZi+vHJ7dFK4LhaEFoBZsWHv
wCp7DI7YfaQouBRc9Z4aeT22wxOlPgkLWHKgOcsesdbYYePADj2p+BVExXd1
s/JsMc5+RuvJgSoovNRvephriye5Vcnye0pYI3/AsMrioebo8YcdgXVg7Rt1
sc2Mh+IKD/dE33rgNgqK7NK5eHSiUS6/3AibmE2UTGMuXuHLgnJimiBb9pd3
d4oNLpDL1kZHtEDV8jZ6JM0GDW3cartSW2H9t6/D61NX4PZMwd1xSTusC3TV
Z9NX4LIx5dYoWSe0Z+SJ8tKXY9rfZdoU/25IvttszbZYjs7mm+Ytj72HBFLR
IM21Rm63QW9kmAq0j7yiG9laY/59I7+SkB7gm5KOcWUcPNd5uIEb0wtl2ptL
w5CDJ53XuWXc6APLFzWbKt6wUZPpIv6Y2A8tHoeWDHuxsS44TfRL9gfQrxuM
cBu2QsdtzK8dWQPQP/X1S/hFK6ze4ngf0wdBkKyvabGwwnuFNx1VeUOgCN2e
xShm4VIWL8Ar9yNQh5gP+oUsrNfWvWBWPgyCkA2P2MNMLNENzamrHoG17pkU
ze9M5C01CBArRqE9aOHqTj4TxxJmjFc3jYGDripysp6BrNhY+6CAcehWc0Pa
IxmoOtjWKvgwDmf6qhf28Bi4va9BXRI4Ab0b15KKZks8E+LjZzIyAU8XuUxN
xVni7ie3XE1OfwJbziry0npLHJ0LOEeZ+QTNyspZXi8ds5rPFweGTkJ27OJp
jicdNX4bROGzk5DPaeFZKC3Q/EuS58mIKTANu3K9zc0C+7fFv9HVmYa6lacd
4l+b40uOEizip6FsxEtxeIc5Bujm6DD0ZkAnu8JS+o6GsjtWG14mzQD53IY/
50PDWidnhdDwM3hG02jfz1ORDLi1V5TwGbpygmt6MqhY5Z754xITEnIkeOKZ
ExXFjs5S6Q0SiJtsDaWXQP+Rmun2FBLGPd5WxqgIDM7ydjG6ScJA5h+deu8J
jNK7+P7cbRI6vO7bG3YSmP6umirMIWGnfoiJVQuBTeH7EudkJMhXnZo4qCTQ
tSwkfE8bCaIsq4LvSgjcE6hTFdNBwtGNe2rSigjcz0wxKe8iYctYk8uKxwT+
FPe0iNNLgsqzQbDtEYHRB7VGZ4dJ2PesJTw2l8BKzVVxzlcSHCr21ppmEKh4
SC9s01LDndG5qw/SCVSKC+cNKGrQViZL8RaBbW8a089+o4ad82cH/FMJJNOo
ze4GavjNRnRHLiFwfnc+O8ZIDUNSpd2+JAIXUSDsmbEa/FImTUavEWh8XGzI
MVPDpL7HFO0qgVT6lLcnVQ1/OkYPFscTyGy49DDRXA1NJsJ1u+IItIld9kVB
V4NosrS77zKBK51y3WYZaqglHqt+jSXwX2SZQ6g=
           "]]}, {
          RGBColor[0, 1, 0], 
          Dashing[{Small, Small}], 
          LineBox[CompressedData["
1:eJwV13k4VN8fB3BbpahElH2nUlnnapHPrZ8WfEMkSpooMcpWIhIqSxShSVHR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           "]]}, {
          RGBColor[0, 0, 1], 
          Thickness[Large], 
          Dashing[{0, Small, Small, Small}], 
          LineBox[CompressedData["
1:eJwV1XlUjV0XAPDbLY30Vm+DCqk0vClFUlH2g4jyNcoU4pIhGtGcCGXudiVp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           "]]}, {
          RGBColor[0, 0, 1], 
          Dashing[{0, Small, Small, Small}], 
          LineBox[CompressedData["
1:eJwV13k8VF0YB3BLCyYxc6UiZGmzk5KlnpOKssdbUhKTIhWyZ03ZSZmkiJK9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           "]]}}, AspectRatio -> NCache[
          Rational[1, 3], 0.3333333333333333], Axes -> True, 
        AxesOrigin -> {0, 0}, Frame -> True, FrameLabel -> {{
           FormBox[
           "\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(3\\)]\\)\"", 
            TraditionalForm], None}, {
           FormBox["\[Beta]", TraditionalForm], None}}, FrameTicks -> All, 
        ImagePadding -> {{42, 25}, {30, 0}}, ImageSize -> 300, Method -> {}, 
        PlotRange -> 
        NCache[{{0, Rational[1, 2] Pi}, {0., 22.50452075156633}}, {{
           0, 1.5707963267948966`}, {0., 22.50452075156633}}], 
        PlotRangeClipping -> True, PlotRangePadding -> {
          Scaled[0.02], 
          Scaled[0.02]}],
       TemplateBox[{
        "\"GR: \\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(i\\), \
\\(+\\)]\\)\"", 
         "\"GR: \\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(i\\), \
\\(-\\)]\\)\"", 
         "\"\\!\\(\\*SubscriptBox[\\(BD\\), \\((\[Omega] = \
\\(-2.6\\))\\)]\\): \\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(i\\), \
\\(+\\)]\\)\"", 
         "\"\\!\\(\\*SubscriptBox[\\(BD\\), \\((\[Omega] = \
\\(-2.6\\))\\)]\\): \\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(i\\), \
\\(-\\)]\\)\"", 
         "\"\\!\\(\\*SubscriptBox[\\(BD\\), \\((\[Omega] = 2)\\)]\\): \
\\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(i\\), \\(+\\)]\\)\"", 
         "\"\\!\\(\\*SubscriptBox[\\(BD\\), \\((\[Omega] = 2)\\)]\\): \
\\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(i\\), \\(-\\)]\\)\""}, 
        "LineLegend", DisplayFunction -> (StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[1, 0, 0], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[1, 0, 0], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #, 
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2, 
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 1, 0], 
                    Dashing[{Small, Small}], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 1, 0], 
                    Dashing[{Small, Small}], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}, {
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 1, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 1, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4, 
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small, Small, Small}], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small, Small, Small}], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}, {
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small, Small, Small}]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small, Small, Small}]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
          False]& ), Editable -> True, 
        InterpretationFunction :> (RowBox[{"LineLegend", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], "]"}], ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                 ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}]}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], 
               "}"}], ",", 
             RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& )]},
      "Legended",
      DisplayFunction->(GridBox[{{
          TagBox[
           ItemBox[
            PaneBox[
             TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline},
              BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
           "SkipImageSizeLevel"]}, {
          ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
        GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
        AutoDelete -> False, GridBoxItemSize -> Automatic, 
        BaselinePosition -> {1, 1}]& ),
      Editable->True,
      InterpretationFunction->(RowBox[{"Legended", "[", 
         RowBox[{#, ",", 
           RowBox[{"Placed", "[", 
             RowBox[{#2, ",", "Below"}], "]"}]}], "]"}]& )]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.76664427767838*^9, 3.7666443602144814`*^9, 3.766915144529538*^9, 
   3.7669152519272346`*^9, 3.766915315804677*^9, 3.766984805737321*^9, {
   3.770180242523026*^9, 3.7701802664706416`*^9}, 3.7701803232835417`*^9, 
   3.7701803610788865`*^9}],

Cell[BoxData["\<\"theta.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.76664427767838*^9, 3.7666443602144814`*^9, 3.766915144529538*^9, 
   3.7669152519272346`*^9, 3.766915315804677*^9, 3.766984805737321*^9, {
   3.770180242523026*^9, 3.7701802664706416`*^9}, 3.7701803232835417`*^9, 
   3.7701803614891496`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[
      GraphicsBox[{{{}, {}, 
         {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJwVlXs4E4wXx7HNNobJLV3epoTyC90TdUqRhFa8v7dUUtIrCVFRSRTdiBHd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           "]], LineBox[CompressedData["
1:eJwVkns4lAkbxtG0OUwIn5ISX4lVSpuLIfW+pEiI2tJpY23UtpRaKoelQoWI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           "]]}, 
         {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVjHs4EwwbxrHNjI0tbNGJEsr7onOaSjpJSNRXqaSkV5JERSeRdaQcopJD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           "]], LineBox[CompressedData["
1:eJwVVHs80/sfZunELBMOoVxOiaNE5cVIvb9JSIhuuiuhTlGrgyKRXAoRcilU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           "]]}}, InsetBox[
         TemplateBox[{
          "\"\[Beta]=0.5: \\!\\(\\*SubsuperscriptBox[\\(\[Mu]\\), \\(0, \
BD\\), \\(+\\)]\\)-\\!\\(\\*SubsuperscriptBox[\\(\[Mu]\\), \\(0, GR\\), \
\\(+\\)]\\)\"",
           "\"\[Beta]=0.5: \\!\\(\\*SubsuperscriptBox[\\(\[Mu]\\), \\(0, \
BD\\), \\(-\\)]\\)-\\!\\(\\*SubsuperscriptBox[\\(\[Mu]\\), \\(0, GR\\), \
\\(-\\)]\\)\""},
          "LineLegend",
          DisplayFunction->(StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
            False]& ),
          Editable->True,
          InterpretationFunction:>(RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2}], "}"}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"\"Column\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
             "]"}]& )], Scaled[{0.73, 0.72}], ImageScaled[{0.5, 0.5}],
         BaseStyle->{FontSize -> Larger},
         FormatType->StandardForm]},
       AspectRatio->NCache[
         Rational[1, 3], 0.3333333333333333],
       Axes->True,
       AxesOrigin->{0, 0},
       Frame->True,
       FrameLabel->{{
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(0, \
BD\\)]\\)-\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(0, GR\\)]\\)\"", 
           TraditionalForm], None}, {None, 
          FormBox["\[Omega]", TraditionalForm]}},
       FrameTicks->All,
       ImagePadding->{{42, 25}, {15, 27}},
       ImageSize->300,
       Method->{},
       PlotRange->{{-6, 4}, {-0.47559317139268664`, 0.47295761074110987`}},
       PlotRangeClipping->True,
       PlotRangePadding->{
         Scaled[0.02], 
         Scaled[0.02]}],
      InterpretTemplate[Legended[
        Graphics[{{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             GrayLevel[0], 
             Thickness[Large]], 
            Line[CompressedData["
1:eJwVlXs4E4wXx7HNNobJLV3epoTyC90TdUqRhFa8v7dUUtIrCVFRSRTdiBHd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             "]], 
            Line[CompressedData["
1:eJwVkns4lAkbxtG0OUwIn5ISX4lVSpuLIfW+pEiI2tJpY23UtpRaKoelQoWI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             "]]}, {
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             GrayLevel[0], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJwVjHs4EwwbxrHNjI0tbNGJEsr7onOaSjpJSNRXqaSkV5JERSeRdaQcopJD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             "]], 
            Line[CompressedData["
1:eJwVVHs80/sfZunELBMOoVxOiaNE5cVIvb9JSIhuuiuhTlGrgyKRXAoRcilU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             "]]}}}, {
         AspectRatio -> Rational[1, 3], Axes -> True, AxesOrigin -> {0, 0}, 
          Frame -> True, 
          FrameLabel -> {{
            "\!\(\*SubscriptBox[\(\[Mu]\), \(0, BD\)]\)-\!\(\*SubscriptBox[\(\
\[Mu]\), \(0, GR\)]\)", None}, {None, $CellContext`\[Omega]}}, FrameTicks -> 
          All, ImagePadding -> {{42, 25}, {15, 27}}, ImageSize -> 300, 
          Method -> {}, 
          PlotRange -> {{-6, 4}, {-0.47559317139268664`, 
            0.47295761074110987`}}, PlotRangeClipping -> True, 
          PlotRangePadding -> {
            Scaled[0.02], 
            Scaled[0.02]}}], {
         Placed[
          Unevaluated[
           LineLegend[{
             Directive[
              GrayLevel[0], 
              Thickness[Large]], 
             Directive[
              GrayLevel[0], 
              Dashing[{Small, Small}]]}, {
            "\[Beta]=0.5: \!\(\*SubsuperscriptBox[\(\[Mu]\), \(0, BD\), \
\(+\)]\)-\!\(\*SubsuperscriptBox[\(\[Mu]\), \(0, GR\), \(+\)]\)", 
             
             "\[Beta]=0.5: \!\(\*SubsuperscriptBox[\(\[Mu]\), \(0, BD\), \
\(-\)]\)-\!\(\*SubsuperscriptBox[\(\[Mu]\), \(0, GR\), \(-\)]\)"}, 
            LegendLayout -> {"Column", {Automatic, 5}}]], {0.73, 0.72}, 
          Identity]}]& ],
      AutoDelete->True,
      Editable->True,
      SelectWithContents->False,
      Selectable->True]},
    {
     GraphicsBox[{{}, {}, 
       {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV03k4FHoXB/BhmLGkO2gs19vNUuqmRWix5PySPVpU9LZqpOxK1hEJDa3v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         "]]}, 
       {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVknk81Akfxxm3VFOhrEeK1raSWmzlqK+kiC4s2pTshGoS5SpHh4iW8kwt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         "]]}, 
       {RGBColor[0, 1, 0], Thickness[Large], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwVznk01HsfB/BhmO1SM2O7kkhST+lqUymezxfJFG2UFpImpYZsWSJU1g7l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         "]]}, 
       {RGBColor[0, 1, 0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVink4FPgfgBljDCJXSrKOSsJqW1q5+pQSoVUq1SoJScMSkbMcOdpEkluu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         "]]}, 
       {RGBColor[0, 0, 1], Thickness[Large], 
        Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwVx3k8FHgDx/ExbpbG2bYi0aonV0ltRN9fSlqVdKzKbSiFVYRElBQ2palN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         "]]}, 
       {RGBColor[0, 0, 1], Dashing[{0, Small, Small, Small}], 
        LineBox[CompressedData["
1:eJwVx3k81IkbwHHGNqjk1mERytqkttOS9ikrSq1KJUukiQol5CaFHD/KTqKN
yFHJjKPcyvF8c+W+ZhpXziRyjXHMjKPZfn98Xp/XW5Vy08yeJCQkFPuj/3+w
RLvCYvoduHStUE6USBKd5omiubYloBdA5wdrShIv59fCBatScJY1sGmekyAC
xhZDcnxL4UpppzurRYKw6B1tJMeXworyIndnhgSxtrrKMqezFLgYrMygSBBu
Mf6eZPMykHDQ6y/7uJY4tGci682pcvjtc42lWd0a4kaxfRRJnYC4BUO/5EFx
Ysex05uF9xIQyDCiFVSIE+wu/VyBIQF6MbV9a16IE+5LsqzlKwSEXSvR8b4q
Tvj+UaHEpRNQr1She2BGjAitUs4a3/0ezA+7aNVJihHJrR0NTIMKmN7DnAx1
JxOUS5XWjDMVEDZ12djpAplQ52RPt9lVgDrFiepvSCbSZENlW0IrgOG5j7RF
nkxkme+1qquvgMt+veBTvIp494n6rcysEvjmvVe7yKsI5ugx8VeUKpB7HXYn
GUWI6TjNI8FuVWATTs2PyxIhVh8XDbwYVAVHfzHd8PqpCHEoq4q3PrUKOv4Z
u6rtLUJkuMJo+GAVFNwe2O+6W4QIWtz7wdG2GuKz8rwGMkjEzrWbQ3bY1MCG
mpqZjjfChEnZd2K1cw3UV4pbjqQIE3bOvcsjt2vg7uE6xdWPhIn41nj3pMQa
2Ke0mkf1ECbIsfJ2Ur01IHJ3yvDfA8LEJ6U1f3KsPkDKRKXBpQYhImLnglDh
37Xw+Opsb96MAH29jmmNONbCC3uyhAtLgA6YcE7BvxbqpMM2nSkR4NGTf9I9
n9XCouz6yPshAhS9ST2j87kW1pKi1lQpCvBe9ra04ut1EL3neSzp5HcM0L54
vOROPSiTVoaam5fR2SPXY5xaDzfY09adRctoXbYqWTG1HkTzfMlCKcuo/1fm
nF9VPXBOF3PTby3j0nV+or54A6hebFO22rSM3pmP2GXRDWB0uMhV6sYSumrV
xhIvG+GB9v7KvzUWcdh++G5yYSPYxkQ+U5JdRPNkoet3PzTCr1GDQTwBH/Xk
dQ0OjTVC9Xv1ak4XH0kC2hRub4KMYv/uuSg+RrdHGmNeE8R9aq6UWOFhrs9J
ftn7ZqBq3kj/d5SLW/KdhhPbm4F8/1z/XAcXH0+Ftdz+3AzutnP5dh+46HuZ
eHlwVQus+5pf4ZfGRYO/dpmVHW2BXXE66vfsucjYLJtR2tIClrPrkodHFnDx
slN2r3MrRPy1zN+6MI+20rPepZ6t0NWRKhw/Oo/V5b5/Pg1ohccuGWaKPfNI
3RjRaRHVClVeoiFHiHn8pSWdxMxqBZ/nqLI/ch7P6o2Y10+0QlFO9xFv9XnM
lrokKHRsg7Ne/ixR6zmklJmfol5pB4GdRT6bzcHdhRtkNt5sB+foEDD9wkHS
625Gilc7hI9zvxV2cTA12eZ8Xng7bPBQsqdVcHAo+IoNi94OTZh5UDqWgxQT
z+s/T7eDk1P8o/4DP9wRG57uxYA81a8o93AGL88wCSKcCfPTquM/n2ejrS/1
fDGVCe02Huaepmy8IHJi6vUTJuz1f1rKOsJGc/lKxaR0JmQak/7O3MvGo7o5
nrdrmbDrOIVDk2HjjsAH2/XEPgKZ3JbckjSNPCmjJ3lhH6HR5fT7W8+m8P5v
RTfTQlnQJ/ebvzNOYP3ujhGPKBac7WGIeeRMoNg+rvWRxyw4tPtJecjzCbyn
q3Ni+CULHDUt/KrDJtDPoEhTrZoFaj0F8mWnJtDxbNFgokgHrEPLT8HD42js
XXQm9m4H3PJomtwmO44kokjnnm8n8DxF1YcixpAuIZO2EtQJhMQdx18DxtDM
6rqcV2QneLCOkXxdx/D5wuYZh4ROaL6is7zfYgwNtSPoJ8s7YW/TuISKxhiG
xl9QUiR1gYnUkmdS5Siu9hAWyf1fF8xKfrZWWzWK0tuON/c/6QaT6FgJm+QR
PJpk8Jwd/Qm2RgRQFMyGcf10o9Gdoj5I4z3w8tkxhPEf3gmLOAzANNd8jmI7
gPpKhwWb7Qbh1clxSde2XtQakBq+7T4E0Q0K4QXkHsxKl7lW4PYZmiT7w/Bd
J/r3WTO0QoehmhbkGh7KQlf9348/i/kCbu0ZCa5PmbiYZEgZp45A8DniUpAw
A1td4m29Ur/CDbvBumC3NtQ1VvvemzIK92aYOr+rt2LdEd30QwljcAudTuzn
NOHLnDjdoYxvkND1yKPmVQPKq293tKGNg/hhV603hXXYLiwWtLF0Aoy3Kb21
bvyABWK30lrrJsG0O9joH4Ua3C4v5UipnoL4j+93fkuuwumoBbk9rGn4Ny5S
L0G7EtXDwnbedGRDuUr/xufT73HIsqfb4CsbXGxEhdRbCTz6hcEvcJ4BeybL
/solRG83+2sKkzPgnT00V+dWhqaFT00UPDlgW5qwqzu4BKeWHf1FFjhQ94Il
PtX5FlM6AvOdb83Cg5NGhb5ni3Hx2kFbn6VZ+HloRmakqRCVVh5aufrOgab2
kE6DXwGOGEfWi/00D5NnHroW/5KPlRqNoBw5D/vGsoN/5+Sio1jaT6riCzAp
rRrh9SUHi5K3HKx8uABb/7A4u4b1BpsP6FebSXOhi6dr0sN4jTzHp2dso7hw
vtVBqVYtG2tPJZ2TUOABI7a0pskpEym6+q9exfDghVfWpqUJOjpMNs1/esyD
tj5N55AROrqkXDSUiePBx5ovidIDdLwjHjzon8iDqcqUf3Yy6JjQVadolsaD
gc4keuBbOrJ8zlOXi3jg9+L6noBQOpq8c/M53cMDjfhCA6YqHU87/1Qb2ssD
ujJr/IkiHS3UHiuU9vNg66l464vydLwa8TZPY5gHk4LMJzNidLxnKTS1NMGD
IB/TC1psGpYvPqCkfeeBQ1l3zGw5DauzVXJ6hPjg+EoykFlMw0ZKjkBKhA8V
6zy2F+XSsKeemeAnygcw8i8PTKMhL16x45TUDz/Yh1pRNBSYZm0NleEDVygt
ZlM4Dcki4F4ixwe5rNQta4JoKOdEkdbYyAeNJo7rjAcNFVXmLlop8mGyT2XH
15s0VGOEZFOV+HDH7n5qnwMNt4WtX6lW4UP9u5fNHZdpuOsA7fiSKh9Mvbpy
2q1p+B+7Ughe
         "]]}},
      AspectRatio->NCache[
        Rational[1, 3], 0.3333333333333333],
      Axes->True,
      AxesOrigin->{0, 0},
      Frame->True,
      FrameLabel->{{
         FormBox[
         "\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(0\\)]\\)\"", 
          TraditionalForm], None}, {
         FormBox["\[Beta]", TraditionalForm], None}},
      FrameTicks->All,
      ImagePadding->{{42, 25}, {0, 15}},
      ImageSize->300,
      Method->{},
      PlotRange->
       NCache[{{0, Rational[1, 2] Pi}, {-3.966454289790981, 
         4.9317239853671335`}}, {{
         0, 1.5707963267948966`}, {-3.966454289790981, 4.9317239853671335`}}],
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]}]},
    {
     GraphicsBox[{{}, {}, 
       {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk81GkcB3BXhWhVKOuMDqFji7Dka1VEJURaRzQhRzkrQrmHTeSqRWFo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         "]]}, 
       {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwV1Hk41VkYB3BbotSo0Kgs0Yp2QtTXqIgmSUljSd2QpexFKPsyiWwVWlwq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         "]]}, 
       {RGBColor[0, 1, 0], Thickness[Large], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwV1Hk41PsXB3AkpqIo6bouoh1xbdG1HEkUv1xUVIhUyD5UwrTb4pdrL/tQ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         "]]}, 
       {RGBColor[0, 1, 0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1Hk41ekbBnAkVDS0aIyxtkwoRghZbhlR/BhpUGFIhexLZU2ULU0GabHE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         "]]}, 
       {RGBColor[0, 0, 1], Thickness[Large], 
        Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwV1Hk81NsbB3BlSaKLpJ/bRaabClHhV5Z6SkIqoZRrj1ukUiMtlnRlTYhB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         "]]}, 
       {RGBColor[0, 0, 1], Dashing[{0, Small, Small, Small}], 
        LineBox[CompressedData["
1:eJwV1Hk81NsbB3AhldSlpJ8WLu1IZbkJ9WmxpZtQWhDSraQso0XhcslSKpdB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         "]]}},
      AspectRatio->NCache[
        Rational[1, 3], 0.3333333333333333],
      Axes->True,
      AxesOrigin->{0, 0},
      Frame->True,
      FrameLabel->{{
         FormBox[
         "\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(1\\)]\\)\"", 
          TraditionalForm], None}, {
         FormBox["\[Beta]", TraditionalForm], None}},
      FrameTicks->All,
      ImagePadding->{{42, 25}, {0, 0}},
      ImageSize->300,
      Method->{},
      PlotRange->
       NCache[{{0, Rational[1, 2] Pi}, {-0.5135903574597761, 
         0.513590353855489}}, {{0, 1.5707963267948966`}, {-0.5135903574597761,
          0.513590353855489}}],
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]}]},
    {
     GraphicsBox[{{}, {}, 
       {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwVyXk81IkbwHFn6NgGKXYqJB3uK4zUU1KuDkXToRwTYpIjkqyyIXRptLQR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         "]]}, 
       {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVkHk01Asfxu1LdW+WiKuypcUuGkb0/SZlixSNSlkmlElEEpJKRavopRfZ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         "]]}, 
       {RGBColor[0, 1, 0], Thickness[Large], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwViXs0lAkcQDF2G9+sGrOMNHlPs+utdjGM+vXwOl6nhJhK06gwhZJtwlQr
YrY2UXEylEcldqOGpIfa3+YoSdKYaOkpZYsxHuGbFNv+cc8991xLYWLIVh0t
La3gr/zvDlrOsfHSDuC3eZ2YreHhD48qdZTVHfDqLK3TopCHoR7vwluHOmCa
2Zf2qzMPa+ibZ6+KHsMWS28eNdYDhbfCV+duU4D8Tjd7ZJKLS67OZ5gkKuCa
3kkL00Eu6lzq6SwTK2B0zHsw9CUXy0uj1tVJFcDmdcn773GxL2NbVNcfCrju
UhuTUchFof+eHQvVCuDEXlZdXva1u/OlleJOYF/ne8XnumH0qBJRqgRx4SL/
xmBXFKTmrruWqwSbCIbgqbcrbqAEDl86pQRq8siyaU9XDDdqYpVUKmFqoRk3
zM4V/dzle/a1KKF0vyNEUl3RMf2ovQf1CTTa2M7ImlyQpPucqst+AodZ/RLF
Mhf83bkhsSKrCyyVLYzTPj+jDja4ZaY+hfllDn/XFC5BA9uA9penesBZm+IS
NHcx+pWsPDty/BnMPKm7t6XcCY3VbT4HGl7AXS2Hv3SDHFB274Y2Je4VLO/K
oKQE2qGn6YpZiy2voZU/VnPlnA3avaL370vug1tqnuNG4kesrmTE1ie9gTgj
76fxtRyUvNjYaZfVD/neYp/nmxfhLk9uwJmTbyEvduB2vSsbP5V4CQdz30Ee
Z+DgLTdr7NgpE4jLByAtbBXdzsMK3X2tZp6X/QuyO/baqwSWeN/bvXJ58Xt4
LPbX85BZ4Hl5oXvfnx9ANe1UcPe8ORpZ24uiqgahcIptWxdghgpt6kGTxiFI
8G6Of69aiPXU3RUd91WgfaiqXVLNQnsjukjYPAyhmR8MzfMXoDpn0vCnLjU4
zkkciBSboHV2tlOiaAQmitwqXCTzsY/f27NyYATiIoN2RJ8wRr+3nZr6hFFI
C1ziKznHxL1JW2OZqlFgCxacS3xshMFXi/yZe8ZANMFcIyUNcfizSEKZHIND
1qXhwVxDLOtOv5Kwexyk0Wb8h5nf46fYpYKU6XHY2cnxjXnAQNMveet3pX6E
pPCaiHQOA9/5Hmml6k7Aa/7UPAOJATZx2sDsyASEuJgWZT+jo4haoWupNwkr
nCzZ3GA6NpSylzblTUIg0zjd6pd52M7zbA4xmII53WcrnePnIikqWivImYLy
Kke79mR9bFldEqbPJIHFdGj1SfoOhe6eFy6cJKF1aVAtHqZhnOrhxLMCEqaG
pmMeZNFwZ9kmL0YhCd3cDe1dB2l4QC/jteQ0CW/U0ovqVBoW/3OfFVJBgo6+
pspmOw27Utblfm4g4YJTfubtABr630hKWdNLwoYTDQUifRquSdBtyXpOgt+j
UYMjejSMsCpgNr4kQRpcx734DQ1jDl+v4/STgGm20pEvBGbytYanh0iwXZtu
mz5M4O1PR4UVMyTs/3wz8s4jAptrzOW9WhrQlRWkqh4Q2CaUz9IpGuAs3+tl
0kJgb6uyOG2OBl7sqlUkIYGkjNW9mv71D8mVDnICZ4OrF2UxNHBpZLd7VDWB
31Ig+aahBkxGtX2OVRFouF1owDHRQOr6t2HjZQSyzD9uWs/SQE/ZUATnDIFW
nYdqck01kFBsTeHLCLTNNv7SbK4BV350aE4BgYt5VQHTlhr4bSozsOk4gf8B
G61miQ==
         "]]}, 
       {RGBColor[0, 1, 0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwViXk01AkcwDHaxm/WNmYZSY5B0+au3WEY+X63HD3HvC7XKGkkmpKSiKZt
J8KrrXR5rtKoxBY1JCm1Ns+6SpqZRqVTypZjBuE3VLb94/M+7/M+LGHi6lg9
HR0d/jf+t3dEYKyirAs6WpwSZ13k4cKH5XrKyi7oOU9TWBfwcK3n+9D2wS6Y
Zvbu/d2Vh1X0jTM3RI9gA8uXR433ROGd0JW5m+VQc6/bTjPBxSU35jLMEuVw
0+CUtcUAF/WuPlNIU+WgHvUdWPuKi6XnosJqcuRgxVPJ+lq42JuxOUr1pxzq
OdVxGQVcFAakbJuvlsPC+GtD17y/dffpnPJUBbDqBT4Jue4YM6JsbMxRwu6C
BQENfDeMTs8Nu5mrhIXhjOgnvm64jhI0fDVfCfrJGu9pLzcMNWkyLylXwth8
S26Igxuu8JCl7GtVgvQ3Z4iguqGz5IijJ/Ux3Fxk/7WwiYMk3S+/JvsxHDLv
E8u9OfiHa11iWZYKbJWtjDN+v6BeY517ZvoTmCt1+ruqYAka2Qd2vsp/Bq66
FE7wD4txRcmy85oTz4GiqmnZVOqCpur7fvvrXkKbjtNf+sFOWNhyS5ey5TV4
qzIoaUEO6GXx64z1pjfQIRitun5hETq8pvftS+6FW2qe83riJ6wsZ8TXJr2F
HSa+TxKq2Sh+uV7hkNUH+b6pfi82LsCdXtzAs6fewfH4/ru1bnY4VeIjHMh9
D8fY/QfuuNti147C6NTSfkgPWU538LRBD3+bry+k/0LBPUfd5dEsbPP1KMfi
D9CVGmDgWWiNF2UFHr2XP8LItEvePxet0MTWURRVMQDFk3b2NYGWKNelHjBr
GIQtvs0JH4bmYy11V1lX2xDQDlZ0iivN0dGELhI2D0NY5kdjq9PzUH10wvhn
lRoWz07sj0g1Q9vsbJdEkQamitzLOOK52CvoebasXwPbIoK3xZw0xRXvFNra
7SOQHrTEX3yBiXuSYuOZQyNgGj3vQuIjE+TfKApgpoxC7DhzVQ5pjMOfRWLK
xChk254L5XONUdotub591xjsi7EUPMj8Eafil0anTY+BSMH2j+tgoMWX45E7
0z9BSmhVuITNwPf+h9up+uMwIJicYyQ2wib2fbA8PA6BHIui7Od0FFHL9FkG
E8BxYdlx+XSsO2e3tOn4BEQyTSU2u+dgJ8+rebXRJGhU58tdE35AUlS0Jvro
JFyucHboTDbE1pUlIYZMEmyYTu1+Sd+j0MPr0qVTJLQvDa5uPETDLUMPxp/n
kaA/NB3XkUXDHdINPowCEj5w13WqDtBwv0HGG/EZEt6qc66o02lY/LTNfHUZ
CUaG2opFW2moSgvL/VxHQqnL6cy7gTQMuJWUtqqHhJiTdXkiQxqu2q7fmvWC
BI+HI0aHDWgYbpPHbHhFgoRfw70yi4Zxh+pr2H0k1O+1z9F8ITBToDM8PUiC
2RqJvWSYwLtTR4RlX0lI+nw74t5DApurrGQ9OlqYXZiXPtRB4H2hbIZO0QIb
9/iYtRLY064s3jtbC707q+VJjQSShebdK+lasBiUKZ1kBM7wKxdkMbTQoNnl
EVVJ4HcUSL5t/O2P6PodqyDQeKvQiG2mhZzIdyFjUgLNrT5tiDTXwlPpYDj7
LIE2ioNVuRZaWF9sSxEUEmifbfql2UoLHEHM2qN5BC7mVQROs7RwcjIzqOkE
gf8BsOo83Q==
         "]]}, 
       {RGBColor[0, 0, 1], Thickness[Large], 
        Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwViXk41AkfwIUNxb4kNCHHYOUYVlaR+oqUkByRrRyNIyHXRhFri/Ak7aBa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         "]]}, 
       {RGBColor[0, 0, 1], Dashing[{0, Small, Small, Small}], 
        LineBox[CompressedData["
1:eJwVlGk4FIoexicUinvsjhAaZB2SFOn8/4cs2ZIuabE0lqMhW1GU4xThSdxJ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         "]]}},
      AspectRatio->NCache[
        Rational[1, 3], 0.3333333333333333],
      Axes->True,
      AxesOrigin->{0, 0},
      Frame->True,
      FrameLabel->{{
         FormBox[
         "\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(2\\)]\\)\"", 
          TraditionalForm], None}, {
         FormBox["\[Beta]", TraditionalForm], None}},
      FrameTicks->All,
      ImagePadding->{{42, 25}, {0, 0}},
      ImageSize->300,
      Method->{},
      PlotRange->
       NCache[{{0, Rational[1, 2] Pi}, {-27.68358726911206, 
         27.644614170719972`}}, {{
         0, 1.5707963267948966`}, {-27.68358726911206, 27.644614170719972`}}],
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]}]},
    {
     TemplateBox[{GraphicsBox[{{}, {}, {
          RGBColor[1, 0, 0], 
          Thickness[Large], 
          LineBox[CompressedData["
1:eJwV03c41YsfB3BUsipEJYSkElJxZfYxkpWMCtmJRF3Z5eCmzLiJwkVmZhlZ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           "]]}, {
          RGBColor[1, 0, 0], 
          LineBox[CompressedData["
1:eJwVk/k/1AsbQEWFlpsW4mr7jlFKou1qLD1jGHv2XZbGUoZrK7JH2dKtEG6F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           "]]}, {
          RGBColor[0, 1, 0], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          LineBox[CompressedData["
1:eJwVxXk4lAkcAOBhiEotivpm3EkHlY6tRuxPUomISWZyxegwUyskx+iyCdUm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           "]]}, {
          RGBColor[0, 1, 0], 
          Dashing[{Small, Small}], 
          LineBox[CompressedData["
1:eJwVjH0w1Akch4WkZkxIXgaHrZMrl16mEz98Wa8tSWJZr9tWXlazopK3dI5Q
wurVa0jeMmmctJdT971zEnlZa9slUTaRyGv4rZdc98dnnnnmmfkYsMLdT8nK
yMgwvu9/0naE5W6/0gX/6m52S9Tzxx79LdWNXV3AS7zGFX7ww6UTYTUDHD5w
UvJlcjf5IVNlLroxig/51tcn/b75YvPzWNv8BD7QXggyjGd9kat1tdc7kw9q
o8mFk32+uKOrUlb4kA9VW/oOrFT5oof5CL1tgg93toiPmLj4Yo3y8bUn7G5w
WqmxSc/xQdYzuhs3SADRnZMdeq4M3PdEU1UrXACHu80/pdsyUPbRm56SCwKQ
vPXqXGfGwHvFAV51aQJw1Rhv2bSdgZKkoADRAwEs2f20nLXkjSxa1GmdKQEI
8mIV/Kq+u/hWWuWFHpAkziTcV/LGEzNCxDQhhFR/upE2SUdmLNfrD64QXpiY
queP0NFPzmXyUY4QzCXDz+sG6Ujf2qRdVCmEiXMTQYuddHQyq426+FII+tR5
l5ZHdNydmGFsrvgaFLwNOEmRdCSVHXLqUl9DaYylPKx44rU9vPDyFBEwjict
Reh5Yts+8cj5TBFM9AYxVzU9UfHAor/9bRHUNprYZKh6YrKZqctwmQgUlcaZ
Des9MY7KM6I0i+BVZGPOoQkPZHvwhgrlxHDmjmjZtMEDHaN5x279KgbDqjzG
LwwPlEWeaXJsL6zY3xD03TuGKjudO9/lvAGV/RF2/vbu6FRELZ2+/hayguUs
id1HUWOq3eESbxCIyzWb44zcMK+lYZ1c6HsY/su9fzXbFS10bdb0Tw5BOSU5
xZZyGHe9Vx6+eE4Ci6efzSmgMz6sVA2pj/wABS6chac5NIwf9O/ZlTIM0q+V
gcyYQxhhcdD57s2PIBNATY+Pc8KlIjvWOHcEQlUdP/vcd0T+mTzmhXujICkr
u17d5YBmjpRvAyWfwOLdu7E1LQdstTertC4Ygz3Vhv295+2xrDbXTFL9GaYM
OPp3uu1w6zZjdkDVOIzIxmT32tqhYJ3ib1qNE6CutzwSWm+L9Ypny/mtXyAy
USW4br8tGm9VZrOaJ+ESb/lW9z9UnMpcUNsvmgKJzklnPzcqbktNNQlnT8PK
yJy2w4QNSnz631BHp4HNU7w4mmWDTh97pPWcGTgRp+mYutcGoyNPhah/mYGw
capT/KA1uj7Jp6lHzULGtSaIuGKNkyvseLmFWcht7cw+YmWNJeLEx5yzc2AS
k7BSOQ24FGLJjFmeg7hd7NIQJqDuarZvROxXmL7VEuX23gpHHNPbFOXnQVXa
LlTys8Imw3b4IX0egmy5iUfeWyJbsVzeYOMCFK/Va4xFWCKveLtlU/YCbOsI
rnRYs8BOwqLZXWURBso3aFTnWCDJzj/GzFyECs4WlXFTC3zpVuSppE6CaK7C
fVZAIMvMoqLiJgkK+nnKB6MJDP3SMf/29vc+1Gj5IIrAMyWBdqq5JEjSA6t0
zhN4aWPSUHwhCSGkmJCNJLCgr1XbvZyEgeAEZ34YgaIYL+4Kj4Q9vbLrowMJ
pDVExhztJyFZLtR/3oHAoxz5lykDJHQ4zR4ItyfQm3JbvfEdCffW36eN2RIY
fPVpneEwCdOvTI0GrQlM9pGZXJ4goc2D8nubOYHPlzJY5d9IWF3eMVOzm8Dm
Gr3afhkpJLTXJxn/TGA7q3ZNWU4KD/6mHX2wi8D+NmFB3AYpXKmlFpYbEUjm
aYvdlKXw2Cp6oYRC4Jrrwx9TVKWw8a5LoIEBgQpycO5PNSkkrebKlugRqBbG
UjHUkkK6EYMs1iFQW+9roK+2FA43VNAMtAmk9Fyu4ep+/+s1EpdoEbgzVWO1
WU8KxGJbIUWTwL1ElfOygRSkWfF3S9UJ/A+w3Nva
           "]]}, {
          RGBColor[0, 0, 1], 
          Thickness[Large], 
          Dashing[{0, Small, Small, Small}], 
          LineBox[CompressedData["
1:eJwVx3k81IkbwHFHhLS5W4voPtxCCI9QYSQ3OWpMKVdylCREudImSrbkyroZ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           "]]}, {
          RGBColor[0, 0, 1], 
          Dashing[{0, Small, Small, Small}], 
          LineBox[CompressedData["
1:eJwVjHc4FQofgK1E6V7lxuXY5GZEZHf42eOQzCOZnbQkomxJGYl4kFQio6tE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           "]]}}, AspectRatio -> NCache[
          Rational[1, 3], 0.3333333333333333], Axes -> True, 
        AxesOrigin -> {0, 0}, Frame -> True, FrameLabel -> {{
           FormBox[
           "\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(3\\)]\\)\"", 
            TraditionalForm], None}, {
           FormBox["\[Beta]", TraditionalForm], None}}, FrameTicks -> All, 
        ImagePadding -> {{42, 25}, {30, 0}}, ImageSize -> 300, Method -> {}, 
        PlotRange -> 
        NCache[{{0, Rational[1, 2] Pi}, {-116.4922676227207, 0.}}, {{
           0, 1.5707963267948966`}, {-116.4922676227207, 0.}}], 
        PlotRangeClipping -> True, PlotRangePadding -> {
          Scaled[0.02], 
          Scaled[0.02]}],
       TemplateBox[{
        "\"GR: \\!\\(\\*SubsuperscriptBox[\\(\[Mu]\\), \\(i\\), \
\\(+\\)]\\)\"", 
         "\"GR: \\!\\(\\*SubsuperscriptBox[\\(\[Mu]\\), \\(i\\), \
\\(-\\)]\\)\"", 
         "\"\\!\\(\\*SubscriptBox[\\(BD\\), \\((\[Omega] = \
\\(-2.6\\))\\)]\\): \\!\\(\\*SubsuperscriptBox[\\(\[Mu]\\), \\(i\\), \\(+\\)]\
\\)\"", "\"\\!\\(\\*SubscriptBox[\\(BD\\), \\((\[Omega] = \\(-2.6\\))\\)]\\): \
\\!\\(\\*SubsuperscriptBox[\\(\[Mu]\\), \\(i\\), \\(-\\)]\\)\"", 
         "\"\\!\\(\\*SubscriptBox[\\(BD\\), \\((\[Omega] = 2)\\)]\\): \
\\!\\(\\*SubsuperscriptBox[\\(\[Mu]\\), \\(i\\), \\(+\\)]\\)\"", 
         "\"\\!\\(\\*SubscriptBox[\\(BD\\), \\((\[Omega] = 2)\\)]\\): \
\\!\\(\\*SubsuperscriptBox[\\(\[Mu]\\), \\(i\\), \\(-\\)]\\)\""}, 
        "LineLegend", DisplayFunction -> (StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[1, 0, 0], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[1, 0, 0], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #, 
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2, 
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 1, 0], 
                    Dashing[{Small, Small}], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 1, 0], 
                    Dashing[{Small, Small}], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}, {
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 1, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 1, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4, 
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small, Small, Small}], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small, Small, Small}], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}, {
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small, Small, Small}]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small, Small, Small}]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
          False]& ), Editable -> True, 
        InterpretationFunction :> (RowBox[{"LineLegend", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], "]"}], ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                 ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}]}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], 
               "}"}], ",", 
             RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& )]},
      "Legended",
      DisplayFunction->(GridBox[{{
          TagBox[
           ItemBox[
            PaneBox[
             TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline},
              BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
           "SkipImageSizeLevel"]}, {
          ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
        GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
        AutoDelete -> False, GridBoxItemSize -> Automatic, 
        BaselinePosition -> {1, 1}]& ),
      Editable->True,
      InterpretationFunction->(RowBox[{"Legended", "[", 
         RowBox[{#, ",", 
           RowBox[{"Placed", "[", 
             RowBox[{#2, ",", "Below"}], "]"}]}], "]"}]& )]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.76664427767838*^9, 3.7666443602144814`*^9, 3.766915144529538*^9, 
   3.7669152519272346`*^9, 3.766915315804677*^9, 3.766984805737321*^9, {
   3.770180242523026*^9, 3.7701802664706416`*^9}, 3.7701803232835417`*^9, 
   3.770180361520686*^9}],

Cell[BoxData["\<\"mu.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.76664427767838*^9, 3.7666443602144814`*^9, 3.766915144529538*^9, 
   3.7669152519272346`*^9, 3.766915315804677*^9, 3.766984805737321*^9, {
   3.770180242523026*^9, 3.7701802664706416`*^9}, 3.7701803232835417`*^9, 
   3.7701803619114723`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[
      GraphicsBox[{{{}, {}, 
         {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJwVjHs4E4obx8duxpYtt0inKUXHOegeqrdUKqGJ8zulSElHkkSlqybrSqHo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           "]], LineBox[CompressedData["
1:eJwVjnk81Akfx5E2xzjCKokoYpWjh4chNT9S5CrboWtjLeppUyodJFIqR0Q5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           "]]}}, InsetBox[
         TemplateBox[{
          "\"\[Beta]=0.5: \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(tot, 0, \
BD\\)]\\)-\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(tot, 0, GR\\)]\\)\""},
          "LineLegend",
          DisplayFunction->(StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
            False]& ),
          Editable->True,
          InterpretationFunction:>(RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"\"Column\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
             "]"}]& )], Scaled[{0.68, 0.72}], ImageScaled[{0.5, 0.5}],
         BaseStyle->{FontSize -> Larger},
         FormatType->StandardForm]},
       AspectRatio->NCache[
         Rational[1, 3], 0.3333333333333333],
       Axes->True,
       AxesOrigin->{0, 0},
       Frame->True,
       FrameLabel->{{
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(tot, 0, \
BD\\)]\\)-\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(tot, 0, GR\\)]\\)\"", 
           TraditionalForm], None}, {None, 
          FormBox["\[Omega]", TraditionalForm]}},
       FrameTicks->All,
       ImagePadding->{{42, 25}, {15, 27}},
       ImageSize->300,
       Method->{},
       PlotRange->{{-6, 4}, {-1.1828206117983824`, 0.9639563808354805}},
       PlotRangeClipping->True,
       PlotRangePadding->{
         Scaled[0.02], 
         Scaled[0.02]}],
      InterpretTemplate[Legended[
        Graphics[{{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             GrayLevel[0], 
             Thickness[Large]], 
            Line[CompressedData["
1:eJwVjHs4E4obx8duxpYtt0inKUXHOegeqrdUKqGJ8zulSElHkkSlqybrSqHo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             "]], 
            Line[CompressedData["
1:eJwVjnk81Akfx5E2xzjCKokoYpWjh4chNT9S5CrboWtjLeppUyodJFIqR0Q5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             "]]}}}, {
         AspectRatio -> Rational[1, 3], Axes -> True, AxesOrigin -> {0, 0}, 
          Frame -> True, 
          FrameLabel -> {{
            "\!\(\*SubscriptBox[\(\[Mu]\), \(tot, 0, \
BD\)]\)-\!\(\*SubscriptBox[\(\[Mu]\), \(tot, 0, GR\)]\)", None}, {
            None, $CellContext`\[Omega]}}, FrameTicks -> All, 
          ImagePadding -> {{42, 25}, {15, 27}}, ImageSize -> 300, 
          Method -> {}, 
          PlotRange -> {{-6, 4}, {-1.1828206117983824`, 0.9639563808354805}}, 
          PlotRangeClipping -> True, PlotRangePadding -> {
            Scaled[0.02], 
            Scaled[0.02]}}], {
         Placed[
          Unevaluated[
           LineLegend[{
             Directive[
              GrayLevel[0], 
              Thickness[Large]]}, {
            "\[Beta]=0.5: \!\(\*SubscriptBox[\(\[Mu]\), \(tot, 0, \
BD\)]\)-\!\(\*SubscriptBox[\(\[Mu]\), \(tot, 0, GR\)]\)"}, 
            LegendLayout -> {"Column", {Automatic, 5}}]], {0.68, 0.72}, 
          Identity]}]& ],
      AutoDelete->True,
      Editable->True,
      SelectWithContents->False,
      Selectable->True]},
    {
     GraphicsBox[{{}, {}, 
       {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwVx3k0FHofgHFbxoQMY0iSLdwrUugUqe+vQRRaKLrZ1xhZU7IVKbzCGYWy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         "]]}, 
       {RGBColor[0, 1, 0], Thickness[Large], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwV0X040/sfx/ExN1t3NrO5GQ05pJRT9Ku5Oe+PlZuTbtVRdEOUanOIbrDc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         "]]}, 
       {RGBColor[0, 0, 1], Thickness[Large], 
        Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwV0nk8E/4fB3BGjpXMHWtfSt/yiy7pWOj9ISJdUnQotMhVwjc3lTDKl1ZS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         "]]}},
      AspectRatio->NCache[
        Rational[1, 3], 0.3333333333333333],
      Axes->True,
      AxesOrigin->{0, 1.},
      Frame->True,
      FrameLabel->{{
         FormBox[
         "\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(tot, 0\\)]\\)\"", 
          TraditionalForm], None}, {
         FormBox["\[Beta]", TraditionalForm], None}},
      FrameTicks->All,
      ImagePadding->{{42, 25}, {0, 15}},
      ImageSize->300,
      Method->{},
      PlotRange->
       NCache[{{0, Rational[1, 2] Pi}, {1.0990878757670233`, 
         8.455471261986194}}, {{0, 1.5707963267948966`}, {1.0990878757670233`,
          8.455471261986194}}],
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]}]},
    {
     GraphicsBox[{{}, {}, 
       {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk41FsYB3BbNUpdFbquNVpclG4Rol5XRVSWUrqW0kQxyjKqEco+lMhW
FxVDWeKOuFnGUmfI1IgrlWYwFGP50SJbmqG4pz/Oc57P85znOed93u9515L9
D3lJSUhI3MXr5y6NlrYNGJ3ctffDQrbgBoHWjz4xU08DUFr2d9hPz5YZeHal
2sPD58cVf7p8Bt6uLHWGj+udfbqxhxS8RVWpJyDbICK4C/u6Mnd5ad0piJns
suzELtBxy5EoPQN7Izy5PGy28fiWwwxfCB7TkH2L3W0V05if6g/3j8otevPz
Pl053bDGQPiD93t9O3bcVh41vy4IIpKCN7dhK+xg1LVVXADBfZFrC3bunxQZ
EZMGFy2L93CxN9sYHlxbeAmo6YkjTdh1DvM3bRmhIGzJs27AfnsidePd1HD4
3HjKuOZnPds2mwxwIsBK9Au3AptmnNZDa4yEa/Njq8uwZcB9fW5dNNDSrXrz
sV9YNjYbsWLAoga5MLBTrDb6vaiIBcOus2lZ2Op2E1VTzDggeXhuT8IedDzq
Gl8cD2dDHzLisEuO1C2oFl4FiTmDZxHYJu6x+6wYCTBS+9qSin3orHJ3RuoN
SNpQInUIW84E0C3rZOjZwrSywR6vCVzZz0mGwk0jey2wqx7zKi80poCn/LKL
m7B3cxjz2XVpcP3V6rsy2Bus3ziMmqZDaMmnWnESgZY2L7q3jZUO6pLS6WPY
7a0Ua27FTbhd+oHGx3bvMEyeYP4NwGctLsC2OHpGaKafAXYmyfMZ2Os6Mw3p
xRkgm1lcnoD9QTDf+VthJoi9SmwCsGkD3LV7GLeh6MSUxXbslEm3R7dSc4Bk
6nqwMpFAiYpZ5uzlDNBNSIjMw35dHqthdIgBHglSXjewXT+4DakLGGBX22zq
je3nuixw8lMu/Dbf/5sSdvpO7/hM+ftgsuVCPfk6gbq6DvuuOHIfnNoqh2yx
1S+CXXTmfTBQc3qyFbuwVEnhnFY+HLQtuyyJXavBybEwLIDkMEWj2wkEei+p
VU04F0FmjXI8uobry16e5XanCGINpYvysL13iMNe9RWBCuc0LRZ7ktpuWefz
AGK/31tniy0zeKUtKbQYijiba15eJZDuM8GQUc4/4ER2bm2JJ5AZx3apZVAZ
GLVnFcfRCSTfUfDSOK0MpmabnU5hDwqlbm56VAarDGRqdmEnSdRpKE+VQeeu
vIfTsQQSmukZjVPLIam04Yg7dvy/yzyyqf8CkxERtzaGQLyc1srZwArwUvBJ
uRCJ81WqEzqeUgH/6flE7sOOeBxjMVxeAVec2Xoq2L8LzFteTeDzIVceoggC
hSkx+4oCK2G8IiZoEbZ2YuIy58AqmHNQHY++QqCAELuTjwJY0L3N8+WBUALZ
+pkXkZJZoKa1W/1XbG2y7hf3hywodKLrDoTg99gsvkwaY8H0sb2hwdg7lZ9k
uPvWgL2v+EfOJZw/1qb2JadroU1JeE1II1D+Vzlwc60HV3p1p9F5Al0ZnY0t
D6kHyzK1blEQgY71jrQuzqoHFuNgZh22HKfJpbyzHjYG/+pogU1ND7u4+Ohj
UIXaAisqzuu2T8wyhycwO2L22SqAQOdYXklS2mzYXHVSQunsz/ngqClpyAaK
i1ffC1/8n7rM/13YwwZ6CCkoHPv83Gre99NsGO2zKCMoBArZ1aj2rZgN33Ys
SqjwIRC9SZ35cWsDbOrc/QzOEIjRzm/psGwEZXseTZVMoI4RG9lCchPY/1AR
fzlKoC+ZOnujqU1gvOuI6G/spfuXRJ6IaoLuCrdKwLZgNonW5DVBif4H76Qj
uH+BMBLf3wTV/glVOk4Eipo1fE7x4MCS7U7jDo4EMpDTjN18/BkIFDSlAvYT
6JrBjETVX1yYrtBrGd1FoEA97k12fitslZudOaiJ5+kp39Jev3ZwsWSFP/kx
jMiPjzokn34NknZjvIyuYXRqooPNju8AZ4F7uHXpMLq+pdq/gM4D1zRVkWrU
MJJiVxvHhHTCzcpsKu3wMFqpu7/tfUY3kLhMcyu1YbQvx/LeeGoPyOcOdEQT
Q2jNl1ar8Op38BfP5Pr0gyGU9bxWUtqnDybDn+44TRlC5mp/Lmh69sMSe9Ix
uv4Q0uuTH7x8XgjK0itMucODiFm0yruSOgCR9KnbZ+4NorB37m/06IMgcDm/
RvPYIAo0N9mfnT4EelnWNVpyg2g2Zw/5Y/IwmCardaQ9HUDtAVketDwChJyh
VQeCBpCptdZ8b+4ICP0pz6U3DqDmvaZFFndGYZrBldURCFF+eaapsOQDRCku
aHTGCZGitj7l+IOP0NtQ/Y+9qRC9liRFKdd/Apet9YGxA/2okhRU0N78GdIf
+z14kdSP9BXlKWTOGKw/wNC7CP3oS9KMwjbeF6C398dbjvYh7bg4A3/KOFzt
87VryuhDQhdBtyUxDu4D/LZpmz60b+iNuNJvAj5f7Y76a/Q9CqZ6eSt9noAC
O7WSPtv3yK7qtq3SxUlg2c6HL2O8Q2PfKWHSM5NwffIuiyH5DuXyIyv8gqbg
pPb5htgzvWjWe6fHpbkpSG1rvTnY0IPUfqS4BoZMQxV/9z9DOj1o2DrhBUnm
K8g9NXn1PUaAnm5oBfWErxAxKsNTG+5GFFKBzFrZGWifPveo53A3qmas2/k0
ZQYOKDmzo6q7UJuZOefQym/QMnDZvnZjFxJRbh/2SPoGjjpeXYN3OhHXIefI
ciURJBy3fltF6kRkU/PCwnQRKFDcjFsj+Mjn839fe26J4Cxz6Q3qFT4KyD2x
Z1WmCNRJcwrKYXwULhvdH3ZXBAZ+ZSWnaXx0p6tZ5VCBCH5sfy0j48dHvEvO
yd+rRUCYyvpYu/KRbS31kqNABG2K7isnjPjI0U+GS+8VwWzDCpO72/jomNYt
pfr3IhAO+yfa/MFHZ67VPNowKIJjwQeb8vT5KMZFYmzukwga1F6SnbX56Mls
IrlgXgTR2UyvZnk+4pRqlAskxLA86nVw8Ao+aiWXL8hLiwFNd9ZulOMjwYuO
O6FLxNBx71YLfQkfibJU+A7yYvjF+ndN63keWrBjrqevEoMqv7T42xwPLZaG
83UKYtjev8mzSMxDCr7klRuUxUDTXOe59CsPqWhMn3BVEQNTP7e4bpKHtN7E
liariWH1SW3Nc+M8pBu35gdHQwzPcplN6mM89IfZg/1za8Ug0W6Z0f6Rh/4H
X/dOsw==
         "]]}, 
       {RGBColor[0, 1, 0], Thickness[Large], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwV1Hs41PkXB3AkpqJF0srPtcsWpXJZFI6sKH6EFhWWVGjkMlQioXKZ1SY0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         "]]}, 
       {RGBColor[0, 0, 1], Thickness[Large], 
        Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwV1Hk81NsbB3BlUomukfRzC5fKLVsJV6GeSIibUFrscSumCCmFuMqWSgzK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         "]]}},
      AspectRatio->NCache[
        Rational[1, 3], 0.3333333333333333],
      Axes->True,
      AxesOrigin->{0, -1.04},
      Frame->True,
      FrameLabel->{{
         FormBox[
         "\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(tot, 1\\)]\\)\"", 
          TraditionalForm], None}, {
         FormBox["\[Beta]", TraditionalForm], None}},
      FrameTicks->All,
      ImagePadding->{{42, 25}, {0, 0}},
      ImageSize->300,
      Method->{},
      PlotRange->
       NCache[{{
         0, Rational[1, 2] 
          Pi}, {-1.0271807037908531`, -0.3064315352031202}}, {{
         0, 1.5707963267948966`}, {-1.0271807037908531`, \
-0.3064315352031202}}],
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]}]},
    {
     GraphicsBox[{{}, {}, 
       {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV0Hk81AkfwPGfm7KPI8QzJbFP20qO3Fdf932FRiXXLMpkXZVkVduBtiJs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         "]]}, 
       {RGBColor[0, 1, 0], Thickness[Large], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwVx3081AccwPHz0GJ7tXHzMPfLwyGV52rqzkPfhjs354SE9LDr9GAnLBnh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         "]]}, 
       {RGBColor[0, 0, 1], Thickness[Large], 
        Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwVxXk8lAkfAHBHG0rvktAkEa82R+RIzn7TuMcRWrKVoxGJ1rVRRJdzqXY6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         "]]}},
      AspectRatio->NCache[
        Rational[1, 3], 0.3333333333333333],
      Axes->True,
      AxesOrigin->{0, 0},
      Frame->True,
      FrameLabel->{{
         FormBox[
         "\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(tot, 2\\)]\\)\"", 
          TraditionalForm], None}, {
         FormBox["\[Beta]", TraditionalForm], None}},
      FrameTicks->All,
      ImagePadding->{{42, 25}, {0, 0}},
      ImageSize->300,
      Method->{},
      PlotRange->
       NCache[{{0, Rational[1, 2] Pi}, {-68.80154782078162, 0.}}, {{
         0, 1.5707963267948966`}, {-68.80154782078162, 0.}}],
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]}]},
    {
     TemplateBox[{GraphicsBox[{{}, {}, {
          RGBColor[1, 0, 0], 
          Thickness[Large], 
          LineBox[CompressedData["
1:eJwV13k0VV0UAHAi81yo8N6LUpEhUeZ9k4xR8UmTsYFkTqlMRShlTIZGJCRE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           "]]}, {
          RGBColor[0, 1, 0], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          LineBox[CompressedData["
1:eJwV1nk4VVsUAHAioZREg8pY8kpS90pC6+QpU4SSCimJUEQyp2QslLGXmcxE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           "]]}, {
          RGBColor[0, 0, 1], 
          Thickness[Large], 
          Dashing[{0, Small, Small, Small}], 
          LineBox[CompressedData["
1:eJwd13k8VV0XB3BjhiiE7r1UQiWaTBFqHaIBCT2VMmQqUpl7RBpExghJNBhK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           "]]}}, AspectRatio -> NCache[
          Rational[1, 3], 0.3333333333333333], Axes -> True, 
        AxesOrigin -> {0, 6.}, Frame -> True, FrameLabel -> {{
           FormBox[
           "\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(tot, 3\\)]\\)\"", 
            TraditionalForm], None}, {
           FormBox["\[Beta]", TraditionalForm], None}}, FrameTicks -> All, 
        ImagePadding -> {{42, 25}, {30, 0}}, ImageSize -> 300, Method -> {}, 
        PlotRange -> 
        NCache[{{0, Rational[1, 2] Pi}, {6.130254293054771, 
           20.691748889906336`}}, {{0, 1.5707963267948966`}, {
           6.130254293054771, 20.691748889906336`}}], PlotRangeClipping -> 
        True, PlotRangePadding -> {
          Scaled[0.02], 
          Scaled[0.02]}],
       TemplateBox[{
        "\"GR: \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(tot, i\\)]\\)\"", 
         "\"\\!\\(\\*SubscriptBox[\\(BD\\), \\((\[Omega] = \
\\(-2.6\\))\\)]\\): \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(tot, i\\)]\\)\"", 
         "\"\\!\\(\\*SubscriptBox[\\(BD\\), \\((\[Omega] = 2)\\)]\\): \
\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(tot, i\\)]\\)\""}, "LineLegend", 
        DisplayFunction -> (StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[1, 0, 0], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[1, 0, 0], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #, 
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 1, 0], 
                    Dashing[{Small, Small}], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 1, 0], 
                    Dashing[{Small, Small}], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}, {
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small, Small, Small}], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small, Small, Small}], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
          False]& ), Editable -> True, 
        InterpretationFunction :> (RowBox[{"LineLegend", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
               "}"}], ",", 
             RowBox[{"{", 
               RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
             RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& )]},
      "Legended",
      DisplayFunction->(GridBox[{{
          TagBox[
           ItemBox[
            PaneBox[
             TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline},
              BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
           "SkipImageSizeLevel"]}, {
          ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
        GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
        AutoDelete -> False, GridBoxItemSize -> Automatic, 
        BaselinePosition -> {1, 1}]& ),
      Editable->True,
      InterpretationFunction->(RowBox[{"Legended", "[", 
         RowBox[{#, ",", 
           RowBox[{"Placed", "[", 
             RowBox[{#2, ",", "Below"}], "]"}]}], "]"}]& )]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.76664427767838*^9, 3.7666443602144814`*^9, 3.766915144529538*^9, 
   3.7669152519272346`*^9, 3.766915315804677*^9, 3.766984805737321*^9, {
   3.770180242523026*^9, 3.7701802664706416`*^9}, 3.7701803232835417`*^9, 
   3.770180361934511*^9}],

Cell[BoxData["\<\"mutot.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.76664427767838*^9, 3.7666443602144814`*^9, 3.766915144529538*^9, 
   3.7669152519272346`*^9, 3.766915315804677*^9, 3.766984805737321*^9, {
   3.770180242523026*^9, 3.7701802664706416`*^9}, 3.7701803232835417`*^9, 
   3.7701803623156977`*^9}]
}, Open  ]]
},
WindowSize->{1904, 943},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (2013\:5e742\:670813\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 119160, 3133, 5001, "Input"],
Cell[119742, 3157, 55473, 1028, 293, "Output"],
Cell[175218, 4187, 320, 5, 31, "Output"],
Cell[175541, 4194, 106939, 1944, 580, "Output"],
Cell[282483, 6140, 310, 5, 31, "Output"],
Cell[282796, 6147, 118482, 2135, 580, "Output"],
Cell[401281, 8284, 307, 5, 31, "Output"],
Cell[401591, 8291, 75448, 1374, 552, "Output"],
Cell[477042, 9667, 310, 5, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> mathematica_code/eqs__22_-_47_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    200079,       4756]
NotebookOptionsPosition[    197891,       4688]
NotebookOutlinePosition[    198452,       4710]
CellTagsIndexPosition[    198409,       4707]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]", "[", "\[Epsilon]_", "]"}], ":=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"i", "=", "0"}], "n"], 
    RowBox[{
     SubscriptBox["\[Theta]", "i"], "*", 
     SuperscriptBox["\[Epsilon]", "i"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalBeta]", "[", "\[Epsilon]_", "]"}], ":=", 
  RowBox[{
  "4", "*", "D", "*", "\[Beta]", "*", "\[Epsilon]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CurlyTheta]", "[", "\[Epsilon]_", "]"}], ":=", 
   RowBox[{"4", "*", "D", "*", "\[Epsilon]", "*", 
    RowBox[{"\[Theta]", "[", "\[Epsilon]", "]"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[CurlyTheta]", "[", "\[Epsilon]_", "]"}], ":=", 
    RowBox[{"4", "*", "D", "*", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], "n"], 
      RowBox[{
       SubscriptBox["\[CurlyTheta]", "i"], "*", 
       SuperscriptBox["\[Epsilon]", "i"]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Te", "[", "\[Epsilon]_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Tan", "[", 
          RowBox[{"4", "*", "D", "*", 
           SuperscriptBox["\[Epsilon]", "2"]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "n"}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", 
      RowBox[{"Se", "[", "\[Epsilon]_", "]"}]}], ":=", 
     RowBox[{"Normal", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"\[CurlyTheta]", "[", "\[Epsilon]", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ht", "[", "\[Epsilon]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Normal", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"Te", "[", "\[Epsilon]", "]"}], 
         RowBox[{"Se", "[", "\[Epsilon]", "]"}]], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "n"}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"i", "=", "1"}], "n"], 
        RowBox[{
         SubscriptBox["A", "i"], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"ht", "[", "\[Epsilon]", "]"}], ")"}], "i"]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "[", "\[Epsilon]_", "]"}], ":=", 
     RowBox[{"Normal", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"Tan", "[", 
          RowBox[{"4", "*", "D", "*", 
           SuperscriptBox["\[Epsilon]", "2"]}], "]"}], 
         RowBox[{"Sin", "[", 
          RowBox[{"\[CurlyTheta]", "[", "\[Epsilon]", "]"}], "]"}]], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], 
    ";"}], "             ", 
   RowBox[{"(*", " ", 
    RowBox[{"h", "\[Congruent]", 
     FractionBox["m", "b"]}], "*)"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<(64)\:5f0f\:ff1a  \[Alpha][\[Epsilon]]=\>\"", ",", 
     RowBox[{
      RowBox[{"\[Alpha]expand", "[", "\[Epsilon]_", "]"}], "=", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "1"}], "n"], 
         RowBox[{
          SubscriptBox["A", "i"], "*", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"h", "[", "\[Epsilon]", "]"}], ")"}], "i"]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], 
    "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "[", "\[Epsilon]_", "]"}], ":=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"i", "=", "1"}], 
     RowBox[{"n", "+", "1"}]], 
    RowBox[{
     SubscriptBox["A", "i"], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"Tan", "[", 
         RowBox[{"4", "*", "D", "*", 
          SuperscriptBox["\[Epsilon]", "2"]}], "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"\[CurlyTheta]", "[", "\[Epsilon]", "]"}], "]"}]], ")"}], 
      "i"]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     SubscriptBox["r", "0"], "[", "b_", "]"}], ":=", 
    RowBox[{
     RowBox[{"b", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "1"}], "n"], 
         RowBox[{
          SubscriptBox["c", "i"], "*", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["m", "b"], ")"}], "i"]}]}]}], ")"}]}], 
     RowBox[{"(*", 
      RowBox[{"/.", 
       RowBox[{"{", 
        RowBox[{"m", "\[Rule]", " ", 
         RowBox[{"b", "*", "\[Epsilon]"}]}], "}"}]}], "*)"}], "/.", 
     "cvec"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<eq. (17):  \
tan(\[CapitalBeta])=tan(\[CurlyTheta])-D[tan(\[CurlyTheta])+tan(\[Alpha]-\
\[CurlyTheta])]\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LensEq", "[", "\[Epsilon]_", "]"}], "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Tan", "[", 
         RowBox[{"\[CapitalBeta]", "[", "\[Epsilon]", "]"}], "]"}]}], "+", 
       RowBox[{"Tan", "[", 
        RowBox[{"\[CurlyTheta]", "[", "\[Epsilon]", "]"}], "]"}], "-", 
       RowBox[{"D", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Tan", "[", 
           RowBox[{"\[CurlyTheta]", "[", "\[Epsilon]", "]"}], "]"}], "+", 
          RowBox[{"Tan", "[", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", "\[Epsilon]", "]"}], "-", 
            RowBox[{"\[CurlyTheta]", "[", "\[Epsilon]", "]"}]}], "]"}]}], 
         ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", 
        RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<===================================================================\>\"\
", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<eq. (22):  \>\"", ",", 
   RowBox[{
    SubscriptBox["\[Theta]", 
     RowBox[{"\[PlusMinus]", "0"}]], "=", 
    RowBox[{"Flatten", "@", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"LensEq", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]"}], 
         "]"}]}], ",", 
       SubscriptBox["\[Theta]", "0"]}], "]"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cvec", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "\[LessEqual]", "n"}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{"(*", 
    RowBox[{"Print", "["}], "*)"}], 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"\[Theta]", "[", "i", "]"}], "=", 
      RowBox[{"FullSimplify", "@", 
       RowBox[{"Cancel", "@", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"LensEq", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", 
             ",", 
             RowBox[{"i", "+", "1"}]}], "]"}], "\[Equal]", "0"}], ",", 
          SubscriptBox["\[Theta]", "i"]}], "]"}]}]}]}], "]"}], ";", 
    RowBox[{
     RowBox[{"LensEq", "[", "\[Epsilon]", "]"}], "=", 
     RowBox[{
      RowBox[{"LensEq", "[", "\[Epsilon]", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Theta]", "[", "i", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "}"}]}]}], ";", 
    RowBox[{"cvec", "=", 
     RowBox[{"Flatten", "@", 
      RowBox[{"Append", "[", 
       RowBox[{"cvec", ",", 
        RowBox[{"\[Theta]", "[", "i", "]"}]}], "]"}]}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"cvec", ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<===================================================================\>\"\
", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<eqs.(23)-(25):  \>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "n"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"Print", "[", 
     RowBox[{
      SubscriptBox["\[Theta]", "i"], ",", "\"\<=\>\"", ",", 
      RowBox[{
       SubscriptBox["\[Theta]", "i"], "=", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"Denominator", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Theta]", "i"], "/.", "cvec"}], "/.", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", "\[Rule]", 
             FractionBox[
              RowBox[{
               RowBox[{"4", "*", 
                SuperscriptBox[
                 RowBox[{"(", 
                  SubscriptBox["\[Theta]", "0"], ")"}], "2"]}], "-", 
               SubscriptBox["A", "1"]}], 
              RowBox[{"4", "*", 
               SubscriptBox["\[Theta]", "0"]}]]}], "}"}]}], "]"}]], "*", 
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"FullSimplify", "@", 
           RowBox[{"Factor", "@", 
            RowBox[{"Numerator", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Theta]", "i"], "/.", "cvec"}], "/.", 
              RowBox[{"{", 
               RowBox[{"\[Beta]", "\[Rule]", 
                FractionBox[
                 RowBox[{
                  RowBox[{"4", "*", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    SubscriptBox["\[Theta]", "0"], ")"}], "2"]}], "-", 
                  SubscriptBox["A", "1"]}], 
                 RowBox[{"4", "*", 
                  SubscriptBox["\[Theta]", "0"]}]]}], "}"}]}], "]"}]}]}], ",", 
          SubscriptBox["\[Theta]", "0"]}], "]"}]}]}]}], "]"}]}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<===================================================================\>\"\
", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<eqs.(29),(31)-(33):\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "0"}], ",", 
   RowBox[{"i", "\[LessEqual]", "n"}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"pt", "=", 
      RowBox[{
       SubscriptBox["\[Theta]", "i"], "/.", 
       RowBox[{
        SubscriptBox["\[Theta]", 
         RowBox[{"\[PlusMinus]", "0"}]], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
     RowBox[{"mt", "=", 
      RowBox[{
       SubscriptBox["\[Theta]", "i"], "/.", 
       RowBox[{
        SubscriptBox["\[Theta]", 
         RowBox[{"\[PlusMinus]", "0"}]], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{
       SubscriptBox["\"\<\!\(\*SuperscriptBox[\(\[Theta]\), \(+\)]\)\>\"", 
        "i"], ",", "\"\<+\>\"", ",", 
       SubscriptBox["\"\<\!\(\*SuperscriptBox[\(\[Theta]\), \(-\)]\)\>\"", 
        "i"], ",", "\"\<=\>\"", ",", 
       RowBox[{
        RowBox[{"pt", "+", "mt"}], "//", "FullSimplify"}]}], "]"}]}], "}"}]}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<===================================================================\>\
\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.763354043176386*^9, 3.763354088087409*^9}, {
   3.763356887226197*^9, 3.7633569315310726`*^9}, {3.763356961954361*^9, 
   3.763357013316389*^9}, {3.7633571455883355`*^9, 3.763357522518454*^9}, {
   3.76335761577726*^9, 3.763357701557369*^9}, {3.7633612121165376`*^9, 
   3.763361543294179*^9}, {3.763361608838963*^9, 3.7633616776745577`*^9}, {
   3.763361805414281*^9, 3.7633618928990154`*^9}, {3.7633620754748807`*^9, 
   3.763362120865513*^9}, {3.7633622047176027`*^9, 3.7633622337471967`*^9}, {
   3.7633622974690247`*^9, 3.7633623094331493`*^9}, {3.7633624936859837`*^9, 
   3.763362513574627*^9}, {3.7633626176031218`*^9, 3.763362619884039*^9}, {
   3.7633628069927964`*^9, 3.763362854018753*^9}, {3.763362979498579*^9, 
   3.7633630134091406`*^9}, {3.76336309375413*^9, 3.763363107880661*^9}, {
   3.7633631549530745`*^9, 3.763363161442716*^9}, {3.763363209435728*^9, 
   3.7633633089185457`*^9}, {3.7633633434524918`*^9, 3.763363344825609*^9}, 
   3.7633633808409567`*^9, 3.7633635129699306`*^9, {3.7633638499947796`*^9, 
   3.7633638966681147`*^9}, {3.763365380090897*^9, 3.7633654179091663`*^9}, {
   3.763365486621811*^9, 3.763365495933814*^9}, {3.763365534105899*^9, 
   3.763365616650649*^9}, {3.7633656555901194`*^9, 3.763365799663722*^9}, {
   3.763365875649207*^9, 3.7633659504754767`*^9}, {3.763366040206337*^9, 
   3.7633660933002677`*^9}, {3.7633661332339973`*^9, 
   3.7633661363527675`*^9}, {3.7633661777921424`*^9, 3.763366183015768*^9}, {
   3.763366293220832*^9, 3.763366340068063*^9}, {3.763366429596029*^9, 
   3.763366454998623*^9}, {3.7633665912355857`*^9, 3.763366635521734*^9}, {
   3.7633666751033506`*^9, 3.7633666851153784`*^9}, {3.763367816293401*^9, 
   3.7633679337239385`*^9}, {3.7633679989406013`*^9, 
   3.7633680524859176`*^9}, {3.7633682337496324`*^9, 3.763368282252304*^9}, 
   3.763368337278288*^9, {3.7633683711655397`*^9, 3.76336840595796*^9}, {
   3.763378581475322*^9, 3.7633785939277368`*^9}, {3.763547059746291*^9, 
   3.7635471280028286`*^9}, {3.7635471840901275`*^9, 3.763547213615048*^9}, {
   3.7635472458689966`*^9, 3.7635472703280554`*^9}, {3.7635473284222836`*^9, 
   3.763547330588935*^9}, 3.763601870688882*^9, 3.763601906586248*^9, {
   3.763602015230429*^9, 3.7636020306933503`*^9}, {3.763610529259657*^9, 
   3.7636105387003136`*^9}, {3.7636105945169897`*^9, 3.763610606086505*^9}, {
   3.763610787107303*^9, 3.7636108239682937`*^9}, {3.763610871252372*^9, 
   3.7636108782964025`*^9}, {3.7636109129947977`*^9, 3.7636109727281256`*^9}, 
   3.7636110569747076`*^9, 3.7636111393337193`*^9, 3.7636111878559685`*^9, {
   3.7636112211084976`*^9, 3.7636112729765835`*^9}, {3.7636119436138887`*^9, 
   3.763611943982194*^9}, {3.7636120474159174`*^9, 3.7636120774523306`*^9}, {
   3.763612123504884*^9, 3.763612132680517*^9}, {3.7636125575873337`*^9, 
   3.763612559434919*^9}, {3.7636126504666905`*^9, 3.763612834624734*^9}, {
   3.763612869761033*^9, 3.763612920149234*^9}, {3.763612956897401*^9, 
   3.763612972922098*^9}, {3.7636130305542593`*^9, 3.763613070250846*^9}, {
   3.7636131307009325`*^9, 3.763613131619583*^9}, {3.7636131868251147`*^9, 
   3.7636131900152225`*^9}, {3.7636132204761825`*^9, 
   3.7636132517314987`*^9}, {3.763613301000904*^9, 3.7636133204137793`*^9}, {
   3.763613380707647*^9, 3.76361338671375*^9}, {3.7636151577305727`*^9, 
   3.7636152078801727`*^9}, {3.7636153042708845`*^9, 
   3.7636153073500657`*^9}, {3.763615340975051*^9, 3.7636154165421715`*^9}, {
   3.763615471454894*^9, 3.7636155043335342`*^9}, {3.7636156353430204`*^9, 
   3.763615659862899*^9}, 3.763615728762523*^9, {3.763615801886241*^9, 
   3.763616125680353*^9}, {3.763616488065775*^9, 3.763616491096695*^9}, {
   3.7636165399679737`*^9, 3.76361654185589*^9}, 3.7636272997797995`*^9, {
   3.763628522414135*^9, 3.763628667392164*^9}, {3.7636287276197524`*^9, 
   3.7636287285480537`*^9}, {3.763628854299478*^9, 3.763628895963176*^9}, 
   3.763705066312542*^9, 3.7640675829743137`*^9, {3.764541422109338*^9, 
   3.7645414241100116`*^9}, {3.7645415081993303`*^9, 3.764541602720573*^9}, {
   3.7645416591832685`*^9, 3.76454173502934*^9}, {3.764541773101954*^9, 
   3.7645418125631104`*^9}, {3.764542897358638*^9, 3.7645429233415146`*^9}, 
   3.764543007008753*^9, {3.7654220658831987`*^9, 3.765422071725388*^9}, {
   3.7654223299890194`*^9, 3.765422350960498*^9}, {3.765422410645691*^9, 
   3.7654224108524995`*^9}, {3.765422627843728*^9, 3.765422629682556*^9}, {
   3.765423419888322*^9, 3.76542342153529*^9}, {3.7654236109580517`*^9, 
   3.7654236291472187`*^9}, {3.767047614494623*^9, 3.767047738724372*^9}, {
   3.767048226620737*^9, 3.7670483022343445`*^9}, {3.7670483391115084`*^9, 
   3.7670483405102963`*^9}, 3.7670483727612276`*^9, {3.7670484254576283`*^9, 
   3.767048477730592*^9}, 3.7670485557675395`*^9, {3.7670496572313766`*^9, 
   3.7670496889643164`*^9}, {3.7701777348161545`*^9, 
   3.7701778409162188`*^9}, {3.7701779166782837`*^9, 
   3.7701779430157137`*^9}, {3.7701785319135313`*^9, 3.770178536496394*^9}, 
   3.7701785689209414`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"eq. (17):  tan(\[CapitalBeta])=tan(\[CurlyTheta])-D[tan(\
\[CurlyTheta])+tan(\[Alpha]-\[CurlyTheta])]\"\>"], "Print",
 CellChangeTimes->{
  3.763611143266276*^9, 3.763611194492527*^9, 3.7636112758947515`*^9, 
   3.7636118855561666`*^9, 3.7636119472754493`*^9, 3.7636120799912663`*^9, 
   3.7636121351651144`*^9, 3.7636130709218597`*^9, 3.763613144391651*^9, 
   3.763613190563796*^9, 3.7636132534190235`*^9, 3.763613326797083*^9, 
   3.763613394439853*^9, 3.7636151008931885`*^9, {3.7636151875748*^9, 
   3.7636152135868073`*^9}, 3.763615282482237*^9, 3.763615331228781*^9, {
   3.763615365652215*^9, 3.763615423587515*^9}, {3.7636154861822724`*^9, 
   3.7636155254126205`*^9}, 3.763615615705464*^9, 3.763615652419121*^9, 
   3.7636157334963765`*^9, {3.7636158067967224`*^9, 3.763615854196196*^9}, {
   3.7636159013503804`*^9, 3.763615928551219*^9}, {3.7636159975687895`*^9, 
   3.7636160156777334`*^9}, {3.763616064760471*^9, 3.7636160892719517`*^9}, 
   3.763616126346898*^9, 3.763616160368018*^9, 3.763616491605378*^9, 
   3.763616542436716*^9, 3.7636273131464787`*^9, 3.763628606885076*^9, {
   3.763628659470641*^9, 3.763628668341233*^9}, 3.7636287316971655`*^9, {
   3.7636288560559063`*^9, 3.7636288968068275`*^9}, 3.7637050698756733`*^9, 
   3.764067593739642*^9, {3.7645415831761284`*^9, 3.7645416073809614`*^9}, {
   3.76454166480684*^9, 3.764541673070444*^9}, {3.7645417220095167`*^9, 
   3.7645417366713095`*^9}, 3.7645418203747616`*^9, {3.7645429069642854`*^9, 
   3.764542924393698*^9}, 3.764543009256156*^9, 3.764557491740681*^9, 
   3.764557641424117*^9, 3.765421893578001*^9, 3.765422361990167*^9, 
   3.765422411521969*^9, 3.7654226310396957`*^9, 3.765422732850938*^9, 
   3.765423422620205*^9, 3.7654236303354273`*^9, 3.7670477398676558`*^9, 
   3.767048276580423*^9, 3.7670483423835163`*^9, 3.767048373562001*^9, 
   3.7670484853369284`*^9, 3.767048558128563*^9, {3.7701778208238883`*^9, 
   3.77017784550152*^9}, 3.7701779451470175`*^9}],

Cell[BoxData["\<\"============================================================\
=======\"\>"], "Print",
 CellChangeTimes->{
  3.763611143266276*^9, 3.763611194492527*^9, 3.7636112758947515`*^9, 
   3.7636118855561666`*^9, 3.7636119472754493`*^9, 3.7636120799912663`*^9, 
   3.7636121351651144`*^9, 3.7636130709218597`*^9, 3.763613144391651*^9, 
   3.763613190563796*^9, 3.7636132534190235`*^9, 3.763613326797083*^9, 
   3.763613394439853*^9, 3.7636151008931885`*^9, {3.7636151875748*^9, 
   3.7636152135868073`*^9}, 3.763615282482237*^9, 3.763615331228781*^9, {
   3.763615365652215*^9, 3.763615423587515*^9}, {3.7636154861822724`*^9, 
   3.7636155254126205`*^9}, 3.763615615705464*^9, 3.763615652419121*^9, 
   3.7636157334963765`*^9, {3.7636158067967224`*^9, 3.763615854196196*^9}, {
   3.7636159013503804`*^9, 3.763615928551219*^9}, {3.7636159975687895`*^9, 
   3.7636160156777334`*^9}, {3.763616064760471*^9, 3.7636160892719517`*^9}, 
   3.763616126346898*^9, 3.763616160368018*^9, 3.763616491605378*^9, 
   3.763616542436716*^9, 3.7636273131464787`*^9, 3.763628606885076*^9, {
   3.763628659470641*^9, 3.763628668341233*^9}, 3.7636287316971655`*^9, {
   3.7636288560559063`*^9, 3.7636288968068275`*^9}, 3.7637050698756733`*^9, 
   3.764067593739642*^9, {3.7645415831761284`*^9, 3.7645416073809614`*^9}, {
   3.76454166480684*^9, 3.764541673070444*^9}, {3.7645417220095167`*^9, 
   3.7645417366713095`*^9}, 3.7645418203747616`*^9, {3.7645429069642854`*^9, 
   3.764542924393698*^9}, 3.764543009256156*^9, 3.764557491740681*^9, 
   3.764557641424117*^9, 3.765421893578001*^9, 3.765422361990167*^9, 
   3.765422411521969*^9, 3.7654226310396957`*^9, 3.765422732850938*^9, 
   3.765423422620205*^9, 3.7654236303354273`*^9, 3.7670477398676558`*^9, 
   3.767048276580423*^9, 3.7670483423835163`*^9, 3.767048373562001*^9, 
   3.7670484853369284`*^9, 3.767048558128563*^9, {3.7701778208238883`*^9, 
   3.77017784550152*^9}, 3.770177946621299*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"eq. (22):  \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Theta]", "0"], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Beta]", "-", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           SubscriptBox["A", "1"]}]]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Theta]", "0"], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Beta]", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           SubscriptBox["A", "1"]}]]}], ")"}]}]}]}], "}"}]}],
  SequenceForm[
  "eq. (22):  ", {
   Subscript[$CellContext`\[Theta], 0] -> 
    Rational[1, 2] ($CellContext`\[Beta] - ($CellContext`\[Beta]^2 + 
       Subscript[$CellContext`A, 1])^Rational[1, 2]), 
    Subscript[$CellContext`\[Theta], 0] -> 
    Rational[1, 
       2] ($CellContext`\[Beta] + ($CellContext`\[Beta]^2 + 
        Subscript[$CellContext`A, 1])^Rational[1, 2])}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763611143266276*^9, 3.763611194492527*^9, 3.7636112758947515`*^9, 
   3.7636118855561666`*^9, 3.7636119472754493`*^9, 3.7636120799912663`*^9, 
   3.7636121351651144`*^9, 3.7636130709218597`*^9, 3.763613144391651*^9, 
   3.763613190563796*^9, 3.7636132534190235`*^9, 3.763613326797083*^9, 
   3.763613394439853*^9, 3.7636151008931885`*^9, {3.7636151875748*^9, 
   3.7636152135868073`*^9}, 3.763615282482237*^9, 3.763615331228781*^9, {
   3.763615365652215*^9, 3.763615423587515*^9}, {3.7636154861822724`*^9, 
   3.7636155254126205`*^9}, 3.763615615705464*^9, 3.763615652419121*^9, 
   3.7636157334963765`*^9, {3.7636158067967224`*^9, 3.763615854196196*^9}, {
   3.7636159013503804`*^9, 3.763615928551219*^9}, {3.7636159975687895`*^9, 
   3.7636160156777334`*^9}, {3.763616064760471*^9, 3.7636160892719517`*^9}, 
   3.763616126346898*^9, 3.763616160368018*^9, 3.763616491605378*^9, 
   3.763616542436716*^9, 3.7636273131464787`*^9, 3.763628606885076*^9, {
   3.763628659470641*^9, 3.763628668341233*^9}, 3.7636287316971655`*^9, {
   3.7636288560559063`*^9, 3.7636288968068275`*^9}, 3.7637050698756733`*^9, 
   3.764067593739642*^9, {3.7645415831761284`*^9, 3.7645416073809614`*^9}, {
   3.76454166480684*^9, 3.764541673070444*^9}, {3.7645417220095167`*^9, 
   3.7645417366713095`*^9}, 3.7645418203747616`*^9, {3.7645429069642854`*^9, 
   3.764542924393698*^9}, 3.764543009256156*^9, 3.764557491740681*^9, 
   3.764557641424117*^9, 3.765421893578001*^9, 3.765422361990167*^9, 
   3.765422411521969*^9, 3.7654226310396957`*^9, 3.765422732850938*^9, 
   3.765423422620205*^9, 3.7654236303354273`*^9, 3.7670477398676558`*^9, 
   3.767048276580423*^9, 3.7670483423835163`*^9, 3.767048373562001*^9, 
   3.7670484853369284`*^9, 3.767048558128563*^9, {3.7701778208238883`*^9, 
   3.77017784550152*^9}, 3.7701779466423006`*^9}],

Cell[BoxData["\<\"============================================================\
=======\"\>"], "Print",
 CellChangeTimes->{
  3.763611143266276*^9, 3.763611194492527*^9, 3.7636112758947515`*^9, 
   3.7636118855561666`*^9, 3.7636119472754493`*^9, 3.7636120799912663`*^9, 
   3.7636121351651144`*^9, 3.7636130709218597`*^9, 3.763613144391651*^9, 
   3.763613190563796*^9, 3.7636132534190235`*^9, 3.763613326797083*^9, 
   3.763613394439853*^9, 3.7636151008931885`*^9, {3.7636151875748*^9, 
   3.7636152135868073`*^9}, 3.763615282482237*^9, 3.763615331228781*^9, {
   3.763615365652215*^9, 3.763615423587515*^9}, {3.7636154861822724`*^9, 
   3.7636155254126205`*^9}, 3.763615615705464*^9, 3.763615652419121*^9, 
   3.7636157334963765`*^9, {3.7636158067967224`*^9, 3.763615854196196*^9}, {
   3.7636159013503804`*^9, 3.763615928551219*^9}, {3.7636159975687895`*^9, 
   3.7636160156777334`*^9}, {3.763616064760471*^9, 3.7636160892719517`*^9}, 
   3.763616126346898*^9, 3.763616160368018*^9, 3.763616491605378*^9, 
   3.763616542436716*^9, 3.7636273131464787`*^9, 3.763628606885076*^9, {
   3.763628659470641*^9, 3.763628668341233*^9}, 3.7636287316971655`*^9, {
   3.7636288560559063`*^9, 3.7636288968068275`*^9}, 3.7637050698756733`*^9, 
   3.764067593739642*^9, {3.7645415831761284`*^9, 3.7645416073809614`*^9}, {
   3.76454166480684*^9, 3.764541673070444*^9}, {3.7645417220095167`*^9, 
   3.7645417366713095`*^9}, 3.7645418203747616`*^9, {3.7645429069642854`*^9, 
   3.764542924393698*^9}, 3.764543009256156*^9, 3.764557491740681*^9, 
   3.764557641424117*^9, 3.765421893578001*^9, 3.765422361990167*^9, 
   3.765422411521969*^9, 3.7654226310396957`*^9, 3.765422732850938*^9, 
   3.765423422620205*^9, 3.7654236303354273`*^9, 3.7670477398676558`*^9, 
   3.767048276580423*^9, 3.7670483423835163`*^9, 3.767048373562001*^9, 
   3.7670484853369284`*^9, 3.767048558128563*^9, {3.7701778208238883`*^9, 
   3.77017784550152*^9}, 3.7701779476649785`*^9}],

Cell[BoxData["\<\"eqs.(23)-(25):  \"\>"], "Print",
 CellChangeTimes->{
  3.763611143266276*^9, 3.763611194492527*^9, 3.7636112758947515`*^9, 
   3.7636118855561666`*^9, 3.7636119472754493`*^9, 3.7636120799912663`*^9, 
   3.7636121351651144`*^9, 3.7636130709218597`*^9, 3.763613144391651*^9, 
   3.763613190563796*^9, 3.7636132534190235`*^9, 3.763613326797083*^9, 
   3.763613394439853*^9, 3.7636151008931885`*^9, {3.7636151875748*^9, 
   3.7636152135868073`*^9}, 3.763615282482237*^9, 3.763615331228781*^9, {
   3.763615365652215*^9, 3.763615423587515*^9}, {3.7636154861822724`*^9, 
   3.7636155254126205`*^9}, 3.763615615705464*^9, 3.763615652419121*^9, 
   3.7636157334963765`*^9, {3.7636158067967224`*^9, 3.763615854196196*^9}, {
   3.7636159013503804`*^9, 3.763615928551219*^9}, {3.7636159975687895`*^9, 
   3.7636160156777334`*^9}, {3.763616064760471*^9, 3.7636160892719517`*^9}, 
   3.763616126346898*^9, 3.763616160368018*^9, 3.763616491605378*^9, 
   3.763616542436716*^9, 3.7636273131464787`*^9, 3.763628606885076*^9, {
   3.763628659470641*^9, 3.763628668341233*^9}, 3.7636287316971655`*^9, {
   3.7636288560559063`*^9, 3.7636288968068275`*^9}, 3.7637050698756733`*^9, 
   3.764067593739642*^9, {3.7645415831761284`*^9, 3.7645416073809614`*^9}, {
   3.76454166480684*^9, 3.764541673070444*^9}, {3.7645417220095167`*^9, 
   3.7645417366713095`*^9}, 3.7645418203747616`*^9, {3.7645429069642854`*^9, 
   3.764542924393698*^9}, 3.764543009256156*^9, 3.764557491740681*^9, 
   3.764557641424117*^9, 3.765421893578001*^9, 3.765422361990167*^9, 
   3.765422411521969*^9, 3.7654226310396957`*^9, 3.765422732850938*^9, 
   3.765423422620205*^9, 3.7654236303354273`*^9, 3.7670477398676558`*^9, 
   3.767048276580423*^9, 3.7670483423835163`*^9, 3.767048373562001*^9, 
   3.7670484853369284`*^9, 3.767048558128563*^9, {3.7701778208238883`*^9, 
   3.77017784550152*^9}, 3.77017794766698*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Theta]", "1"], "\[InvisibleSpace]", "\<\"=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    SubscriptBox["A", "2"], 
    RowBox[{
     SubscriptBox["A", "1"], "+", 
     RowBox[{"4", " ", 
      SubsuperscriptBox["\[Theta]", "0", "2"]}]}]]}],
  SequenceForm[
   Subscript[$CellContext`\[Theta], 1], "=", Subscript[$CellContext`A, 2]/(
   Subscript[$CellContext`A, 1] + 4 Subscript[$CellContext`\[Theta], 0]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763611143266276*^9, 3.763611194492527*^9, 3.7636112758947515`*^9, 
   3.7636118855561666`*^9, 3.7636119472754493`*^9, 3.7636120799912663`*^9, 
   3.7636121351651144`*^9, 3.7636130709218597`*^9, 3.763613144391651*^9, 
   3.763613190563796*^9, 3.7636132534190235`*^9, 3.763613326797083*^9, 
   3.763613394439853*^9, 3.7636151008931885`*^9, {3.7636151875748*^9, 
   3.7636152135868073`*^9}, 3.763615282482237*^9, 3.763615331228781*^9, {
   3.763615365652215*^9, 3.763615423587515*^9}, {3.7636154861822724`*^9, 
   3.7636155254126205`*^9}, 3.763615615705464*^9, 3.763615652419121*^9, 
   3.7636157334963765`*^9, {3.7636158067967224`*^9, 3.763615854196196*^9}, {
   3.7636159013503804`*^9, 3.763615928551219*^9}, {3.7636159975687895`*^9, 
   3.7636160156777334`*^9}, {3.763616064760471*^9, 3.7636160892719517`*^9}, 
   3.763616126346898*^9, 3.763616160368018*^9, 3.763616491605378*^9, 
   3.763616542436716*^9, 3.7636273131464787`*^9, 3.763628606885076*^9, {
   3.763628659470641*^9, 3.763628668341233*^9}, 3.7636287316971655`*^9, {
   3.7636288560559063`*^9, 3.7636288968068275`*^9}, 3.7637050698756733`*^9, 
   3.764067593739642*^9, {3.7645415831761284`*^9, 3.7645416073809614`*^9}, {
   3.76454166480684*^9, 3.764541673070444*^9}, {3.7645417220095167`*^9, 
   3.7645417366713095`*^9}, 3.7645418203747616`*^9, {3.7645429069642854`*^9, 
   3.764542924393698*^9}, 3.764543009256156*^9, 3.764557491740681*^9, 
   3.764557641424117*^9, 3.765421893578001*^9, 3.765422361990167*^9, 
   3.765422411521969*^9, 3.7654226310396957`*^9, 3.765422732850938*^9, 
   3.765423422620205*^9, 3.7654236303354273`*^9, 3.7670477398676558`*^9, 
   3.767048276580423*^9, 3.7670483423835163`*^9, 3.767048373562001*^9, 
   3.7670484853369284`*^9, 3.767048558128563*^9, {3.7701778208238883`*^9, 
   3.77017784550152*^9}, 3.7701779476689816`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Theta]", "2"], "\[InvisibleSpace]", "\<\"=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{
      SubscriptBox["A", "1"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["D", "2"]}], ")"}]}], " ", 
         SubsuperscriptBox["A", "1", "4"]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["A", "2", "2"]}], "+", 
        RowBox[{"3", " ", 
         SubscriptBox["A", "1"], " ", 
         SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "D"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "D"}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "4"]}], "-", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["A", "2", "2"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["A", "1"], " ", 
         SubscriptBox["A", "3"]}]}], ")"}], " ", 
      SubsuperscriptBox["\[Theta]", "0", "2"]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"D", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"11", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "3"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["A", "3"]}]}], ")"}], " ", 
      SubsuperscriptBox["\[Theta]", "0", "4"]}], "+", 
     RowBox[{"64", " ", "D", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "D"}]}], ")"}], " ", 
      SubsuperscriptBox["A", "1", "2"], " ", 
      SubsuperscriptBox["\[Theta]", "0", "6"]}], "+", 
     RowBox[{"128", " ", 
      SuperscriptBox["D", "2"], " ", 
      SubscriptBox["A", "1"], " ", 
      SubsuperscriptBox["\[Theta]", "0", "8"]}]}], 
    RowBox[{"3", " ", 
     SubscriptBox["\[Theta]", "0"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["A", "1"], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "3"]}]]}],
  SequenceForm[
   Subscript[$CellContext`\[Theta], 2], "=", Rational[1, 3] 
   Subscript[$CellContext`\[Theta], 0]^(-1) (Subscript[$CellContext`A, 1] + 
     4 Subscript[$CellContext`\[Theta], 0]^2)^(-3) (
    Subscript[$CellContext`A, 1] (-(-1 + D^2) Subscript[$CellContext`A, 1]^4 - 
      3 Subscript[$CellContext`A, 2]^2 + 
      3 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) + 
    4 ((-2 + D) (-1 + D) Subscript[$CellContext`A, 1]^4 - 6 
      Subscript[$CellContext`A, 2]^2 + 
      6 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) 
     Subscript[$CellContext`\[Theta], 0]^2 + 
    8 ((2 + D (-12 + 11 D)) Subscript[$CellContext`A, 1]^3 + 
      6 Subscript[$CellContext`A, 3]) Subscript[$CellContext`\[Theta], 0]^4 + 
    64 D (-3 + 4 D) Subscript[$CellContext`A, 1]^2 
     Subscript[$CellContext`\[Theta], 0]^6 + 
    128 D^2 Subscript[$CellContext`A, 1] 
     Subscript[$CellContext`\[Theta], 0]^8)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763611143266276*^9, 3.763611194492527*^9, 3.7636112758947515`*^9, 
   3.7636118855561666`*^9, 3.7636119472754493`*^9, 3.7636120799912663`*^9, 
   3.7636121351651144`*^9, 3.7636130709218597`*^9, 3.763613144391651*^9, 
   3.763613190563796*^9, 3.7636132534190235`*^9, 3.763613326797083*^9, 
   3.763613394439853*^9, 3.7636151008931885`*^9, {3.7636151875748*^9, 
   3.7636152135868073`*^9}, 3.763615282482237*^9, 3.763615331228781*^9, {
   3.763615365652215*^9, 3.763615423587515*^9}, {3.7636154861822724`*^9, 
   3.7636155254126205`*^9}, 3.763615615705464*^9, 3.763615652419121*^9, 
   3.7636157334963765`*^9, {3.7636158067967224`*^9, 3.763615854196196*^9}, {
   3.7636159013503804`*^9, 3.763615928551219*^9}, {3.7636159975687895`*^9, 
   3.7636160156777334`*^9}, {3.763616064760471*^9, 3.7636160892719517`*^9}, 
   3.763616126346898*^9, 3.763616160368018*^9, 3.763616491605378*^9, 
   3.763616542436716*^9, 3.7636273131464787`*^9, 3.763628606885076*^9, {
   3.763628659470641*^9, 3.763628668341233*^9}, 3.7636287316971655`*^9, {
   3.7636288560559063`*^9, 3.7636288968068275`*^9}, 3.7637050698756733`*^9, 
   3.764067593739642*^9, {3.7645415831761284`*^9, 3.7645416073809614`*^9}, {
   3.76454166480684*^9, 3.764541673070444*^9}, {3.7645417220095167`*^9, 
   3.7645417366713095`*^9}, 3.7645418203747616`*^9, {3.7645429069642854`*^9, 
   3.764542924393698*^9}, 3.764543009256156*^9, 3.764557491740681*^9, 
   3.764557641424117*^9, 3.765421893578001*^9, 3.765422361990167*^9, 
   3.765422411521969*^9, 3.7654226310396957`*^9, 3.765422732850938*^9, 
   3.765423422620205*^9, 3.7654236303354273`*^9, 3.7670477398676558`*^9, 
   3.767048276580423*^9, 3.7670483423835163`*^9, 3.767048373562001*^9, 
   3.7670484853369284`*^9, 3.767048558128563*^9, {3.7701778208238883`*^9, 
   3.77017784550152*^9}, 3.7701779478501186`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Theta]", "3"], "\[InvisibleSpace]", "\<\"=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SubsuperscriptBox["\[Theta]", "0", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", "1"], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "5"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SubsuperscriptBox["A", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["A", "2", "3"]}], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["A", "1"], " ", 
          SubscriptBox["A", "2"], " ", 
          SubscriptBox["A", "3"]}], "+", 
         RowBox[{
          SubsuperscriptBox["A", "1", "2"], " ", 
          SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["A", "1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "D"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "D"}]}], ")"}], " ", 
             SubsuperscriptBox["A", "1", "4"]}], "+", 
            RowBox[{"21", " ", 
             SubsuperscriptBox["A", "2", "2"]}], "-", 
            RowBox[{"33", " ", 
             SubscriptBox["A", "1"], " ", 
             SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          SubscriptBox["A", "4"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "2"]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{"D", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "18"}], "+", 
                  RowBox[{"11", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
             SubsuperscriptBox["A", "1", "4"]}], "+", 
            RowBox[{"42", " ", 
             SubsuperscriptBox["A", "2", "2"]}], "-", 
            RowBox[{"78", " ", 
             SubscriptBox["A", "1"], " ", 
             SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
         RowBox[{"36", " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          SubscriptBox["A", "4"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "4"]}], "+", 
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"14", "+", 
               RowBox[{"5", " ", "D", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", 
                  RowBox[{"5", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
             SubsuperscriptBox["A", "1", "3"]}], "-", 
            RowBox[{"30", " ", 
             SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
         RowBox[{"24", " ", 
          SubscriptBox["A", "1"], " ", 
          SubscriptBox["A", "4"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "6"]}], "+", 
      RowBox[{"128", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"5", " ", "D", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"7", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          SubscriptBox["A", "2"]}], "+", 
         RowBox[{"6", " ", 
          SubscriptBox["A", "4"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Theta]", "0", "8"]}], "+", 
      RowBox[{"512", " ", "D", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"19", " ", "D"}]}], ")"}], " ", 
       SubscriptBox["A", "1"], " ", 
       SubscriptBox["A", "2"], " ", 
       SubsuperscriptBox["\[Theta]", "0", "10"]}], "+", 
      RowBox[{"4096", " ", 
       SuperscriptBox["D", "2"], " ", 
       SubscriptBox["A", "2"], " ", 
       SubsuperscriptBox["\[Theta]", "0", "12"]}]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`\[Theta], 3], "=", Rational[1, 3] 
   Subscript[$CellContext`\[Theta], 0]^(-2) (Subscript[$CellContext`A, 1] + 
     4 Subscript[$CellContext`\[Theta], 0]^2)^(-5) (
    3 Subscript[$CellContext`A, 1]^2 (2 Subscript[$CellContext`A, 2]^3 - 3 
      Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 2] 
      Subscript[$CellContext`A, 3] + 
      Subscript[$CellContext`A, 1]^2 Subscript[$CellContext`A, 4]) + 
    4 Subscript[$CellContext`A, 1] (
      Subscript[$CellContext`A, 2] ((-1 + D) (-1 + 2 D) 
         Subscript[$CellContext`A, 1]^4 + 21 Subscript[$CellContext`A, 2]^2 - 
        33 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) + 
      12 Subscript[$CellContext`A, 1]^2 Subscript[$CellContext`A, 4]) 
     Subscript[$CellContext`\[Theta], 0]^2 + 
    8 (Subscript[$CellContext`A, 2] ((10 + D (-18 + 11 D)) 
         Subscript[$CellContext`A, 1]^4 + 42 Subscript[$CellContext`A, 2]^2 - 
        78 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) + 
      36 Subscript[$CellContext`A, 1]^2 Subscript[$CellContext`A, 4]) 
     Subscript[$CellContext`\[Theta], 0]^4 + 
    32 (Subscript[$CellContext`A, 2] ((14 + 5 D (-6 + 5 D)) 
         Subscript[$CellContext`A, 1]^3 - 30 Subscript[$CellContext`A, 3]) + 
      24 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 4]) 
     Subscript[$CellContext`\[Theta], 0]^6 + 
    128 ((6 + 5 D (-6 + 7 D)) Subscript[$CellContext`A, 1]^2 
       Subscript[$CellContext`A, 2] + 6 Subscript[$CellContext`A, 4]) 
     Subscript[$CellContext`\[Theta], 0]^8 + 
    512 D (-12 + 19 D) Subscript[$CellContext`A, 1] 
     Subscript[$CellContext`A, 2] Subscript[$CellContext`\[Theta], 0]^10 + 
    4096 D^2 Subscript[$CellContext`A, 2] 
     Subscript[$CellContext`\[Theta], 0]^12)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763611143266276*^9, 3.763611194492527*^9, 3.7636112758947515`*^9, 
   3.7636118855561666`*^9, 3.7636119472754493`*^9, 3.7636120799912663`*^9, 
   3.7636121351651144`*^9, 3.7636130709218597`*^9, 3.763613144391651*^9, 
   3.763613190563796*^9, 3.7636132534190235`*^9, 3.763613326797083*^9, 
   3.763613394439853*^9, 3.7636151008931885`*^9, {3.7636151875748*^9, 
   3.7636152135868073`*^9}, 3.763615282482237*^9, 3.763615331228781*^9, {
   3.763615365652215*^9, 3.763615423587515*^9}, {3.7636154861822724`*^9, 
   3.7636155254126205`*^9}, 3.763615615705464*^9, 3.763615652419121*^9, 
   3.7636157334963765`*^9, {3.7636158067967224`*^9, 3.763615854196196*^9}, {
   3.7636159013503804`*^9, 3.763615928551219*^9}, {3.7636159975687895`*^9, 
   3.7636160156777334`*^9}, {3.763616064760471*^9, 3.7636160892719517`*^9}, 
   3.763616126346898*^9, 3.763616160368018*^9, 3.763616491605378*^9, 
   3.763616542436716*^9, 3.7636273131464787`*^9, 3.763628606885076*^9, {
   3.763628659470641*^9, 3.763628668341233*^9}, 3.7636287316971655`*^9, {
   3.7636288560559063`*^9, 3.7636288968068275`*^9}, 3.7637050698756733`*^9, 
   3.764067593739642*^9, {3.7645415831761284`*^9, 3.7645416073809614`*^9}, {
   3.76454166480684*^9, 3.764541673070444*^9}, {3.7645417220095167`*^9, 
   3.7645417366713095`*^9}, 3.7645418203747616`*^9, {3.7645429069642854`*^9, 
   3.764542924393698*^9}, 3.764543009256156*^9, 3.764557491740681*^9, 
   3.764557641424117*^9, 3.765421893578001*^9, 3.765422361990167*^9, 
   3.765422411521969*^9, 3.7654226310396957`*^9, 3.765422732850938*^9, 
   3.765423422620205*^9, 3.7654236303354273`*^9, 3.7670477398676558`*^9, 
   3.767048276580423*^9, 3.7670483423835163`*^9, 3.767048373562001*^9, 
   3.7670484853369284`*^9, 3.767048558128563*^9, {3.7701778208238883`*^9, 
   3.77017784550152*^9}, 3.7701779484485874`*^9}],

Cell[BoxData["\<\"============================================================\
=======\"\>"], "Print",
 CellChangeTimes->{
  3.763611143266276*^9, 3.763611194492527*^9, 3.7636112758947515`*^9, 
   3.7636118855561666`*^9, 3.7636119472754493`*^9, 3.7636120799912663`*^9, 
   3.7636121351651144`*^9, 3.7636130709218597`*^9, 3.763613144391651*^9, 
   3.763613190563796*^9, 3.7636132534190235`*^9, 3.763613326797083*^9, 
   3.763613394439853*^9, 3.7636151008931885`*^9, {3.7636151875748*^9, 
   3.7636152135868073`*^9}, 3.763615282482237*^9, 3.763615331228781*^9, {
   3.763615365652215*^9, 3.763615423587515*^9}, {3.7636154861822724`*^9, 
   3.7636155254126205`*^9}, 3.763615615705464*^9, 3.763615652419121*^9, 
   3.7636157334963765`*^9, {3.7636158067967224`*^9, 3.763615854196196*^9}, {
   3.7636159013503804`*^9, 3.763615928551219*^9}, {3.7636159975687895`*^9, 
   3.7636160156777334`*^9}, {3.763616064760471*^9, 3.7636160892719517`*^9}, 
   3.763616126346898*^9, 3.763616160368018*^9, 3.763616491605378*^9, 
   3.763616542436716*^9, 3.7636273131464787`*^9, 3.763628606885076*^9, {
   3.763628659470641*^9, 3.763628668341233*^9}, 3.7636287316971655`*^9, {
   3.7636288560559063`*^9, 3.7636288968068275`*^9}, 3.7637050698756733`*^9, 
   3.764067593739642*^9, {3.7645415831761284`*^9, 3.7645416073809614`*^9}, {
   3.76454166480684*^9, 3.764541673070444*^9}, {3.7645417220095167`*^9, 
   3.7645417366713095`*^9}, 3.7645418203747616`*^9, {3.7645429069642854`*^9, 
   3.764542924393698*^9}, 3.764543009256156*^9, 3.764557491740681*^9, 
   3.764557641424117*^9, 3.765421893578001*^9, 3.765422361990167*^9, 
   3.765422411521969*^9, 3.7654226310396957`*^9, 3.765422732850938*^9, 
   3.765423422620205*^9, 3.7654236303354273`*^9, 3.7670477398676558`*^9, 
   3.767048276580423*^9, 3.7670483423835163`*^9, 3.767048373562001*^9, 
   3.7670484853369284`*^9, 3.767048558128563*^9, {3.7701778208238883`*^9, 
   3.77017784550152*^9}, 3.7701779484515896`*^9}],

Cell[BoxData["\<\"eqs.(29),(31)-(33):\"\>"], "Print",
 CellChangeTimes->{
  3.763611143266276*^9, 3.763611194492527*^9, 3.7636112758947515`*^9, 
   3.7636118855561666`*^9, 3.7636119472754493`*^9, 3.7636120799912663`*^9, 
   3.7636121351651144`*^9, 3.7636130709218597`*^9, 3.763613144391651*^9, 
   3.763613190563796*^9, 3.7636132534190235`*^9, 3.763613326797083*^9, 
   3.763613394439853*^9, 3.7636151008931885`*^9, {3.7636151875748*^9, 
   3.7636152135868073`*^9}, 3.763615282482237*^9, 3.763615331228781*^9, {
   3.763615365652215*^9, 3.763615423587515*^9}, {3.7636154861822724`*^9, 
   3.7636155254126205`*^9}, 3.763615615705464*^9, 3.763615652419121*^9, 
   3.7636157334963765`*^9, {3.7636158067967224`*^9, 3.763615854196196*^9}, {
   3.7636159013503804`*^9, 3.763615928551219*^9}, {3.7636159975687895`*^9, 
   3.7636160156777334`*^9}, {3.763616064760471*^9, 3.7636160892719517`*^9}, 
   3.763616126346898*^9, 3.763616160368018*^9, 3.763616491605378*^9, 
   3.763616542436716*^9, 3.7636273131464787`*^9, 3.763628606885076*^9, {
   3.763628659470641*^9, 3.763628668341233*^9}, 3.7636287316971655`*^9, {
   3.7636288560559063`*^9, 3.7636288968068275`*^9}, 3.7637050698756733`*^9, 
   3.764067593739642*^9, {3.7645415831761284`*^9, 3.7645416073809614`*^9}, {
   3.76454166480684*^9, 3.764541673070444*^9}, {3.7645417220095167`*^9, 
   3.7645417366713095`*^9}, 3.7645418203747616`*^9, {3.7645429069642854`*^9, 
   3.764542924393698*^9}, 3.764543009256156*^9, 3.764557491740681*^9, 
   3.764557641424117*^9, 3.765421893578001*^9, 3.765422361990167*^9, 
   3.765422411521969*^9, 3.7654226310396957`*^9, 3.765422732850938*^9, 
   3.765423422620205*^9, 3.7654236303354273`*^9, 3.7670477398676558`*^9, 
   3.767048276580423*^9, 3.7670483423835163`*^9, 3.767048373562001*^9, 
   3.7670484853369284`*^9, 3.767048558128563*^9, {3.7701778208238883`*^9, 
   3.77017784550152*^9}, 3.77017794845259*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Theta]\\), \\(+\\)]\\)\"\>",
     "0"], "\[InvisibleSpace]", "\<\"+\"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Theta]\\), \\(-\\)]\\)\"\>",
     "0"], "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", "\[Beta]"}],
  SequenceForm[
   Subscript["\!\(\*SuperscriptBox[\(\[Theta]\), \(+\)]\)", 0], "+", 
   Subscript["\!\(\*SuperscriptBox[\(\[Theta]\), \(-\)]\)", 0], 
   "=", $CellContext`\[Beta]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763611143266276*^9, 3.763611194492527*^9, 3.7636112758947515`*^9, 
   3.7636118855561666`*^9, 3.7636119472754493`*^9, 3.7636120799912663`*^9, 
   3.7636121351651144`*^9, 3.7636130709218597`*^9, 3.763613144391651*^9, 
   3.763613190563796*^9, 3.7636132534190235`*^9, 3.763613326797083*^9, 
   3.763613394439853*^9, 3.7636151008931885`*^9, {3.7636151875748*^9, 
   3.7636152135868073`*^9}, 3.763615282482237*^9, 3.763615331228781*^9, {
   3.763615365652215*^9, 3.763615423587515*^9}, {3.7636154861822724`*^9, 
   3.7636155254126205`*^9}, 3.763615615705464*^9, 3.763615652419121*^9, 
   3.7636157334963765`*^9, {3.7636158067967224`*^9, 3.763615854196196*^9}, {
   3.7636159013503804`*^9, 3.763615928551219*^9}, {3.7636159975687895`*^9, 
   3.7636160156777334`*^9}, {3.763616064760471*^9, 3.7636160892719517`*^9}, 
   3.763616126346898*^9, 3.763616160368018*^9, 3.763616491605378*^9, 
   3.763616542436716*^9, 3.7636273131464787`*^9, 3.763628606885076*^9, {
   3.763628659470641*^9, 3.763628668341233*^9}, 3.7636287316971655`*^9, {
   3.7636288560559063`*^9, 3.7636288968068275`*^9}, 3.7637050698756733`*^9, 
   3.764067593739642*^9, {3.7645415831761284`*^9, 3.7645416073809614`*^9}, {
   3.76454166480684*^9, 3.764541673070444*^9}, {3.7645417220095167`*^9, 
   3.7645417366713095`*^9}, 3.7645418203747616`*^9, {3.7645429069642854`*^9, 
   3.764542924393698*^9}, 3.764543009256156*^9, 3.764557491740681*^9, 
   3.764557641424117*^9, 3.765421893578001*^9, 3.765422361990167*^9, 
   3.765422411521969*^9, 3.7654226310396957`*^9, 3.765422732850938*^9, 
   3.765423422620205*^9, 3.7654236303354273`*^9, 3.7670477398676558`*^9, 
   3.767048276580423*^9, 3.7670483423835163`*^9, 3.767048373562001*^9, 
   3.7670484853369284`*^9, 3.767048558128563*^9, {3.7701778208238883`*^9, 
   3.77017784550152*^9}, 3.7701779484545918`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Theta]\\), \\(+\\)]\\)\"\>",
     "1"], "\[InvisibleSpace]", "\<\"+\"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Theta]\\), \\(-\\)]\\)\"\>",
     "1"], "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    SubscriptBox["A", "2"], 
    SubscriptBox["A", "1"]]}],
  SequenceForm[
   Subscript["\!\(\*SuperscriptBox[\(\[Theta]\), \(+\)]\)", 1], "+", 
   Subscript["\!\(\*SuperscriptBox[\(\[Theta]\), \(-\)]\)", 1], "=", 
   Subscript[$CellContext`A, 1]^(-1) Subscript[$CellContext`A, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763611143266276*^9, 3.763611194492527*^9, 3.7636112758947515`*^9, 
   3.7636118855561666`*^9, 3.7636119472754493`*^9, 3.7636120799912663`*^9, 
   3.7636121351651144`*^9, 3.7636130709218597`*^9, 3.763613144391651*^9, 
   3.763613190563796*^9, 3.7636132534190235`*^9, 3.763613326797083*^9, 
   3.763613394439853*^9, 3.7636151008931885`*^9, {3.7636151875748*^9, 
   3.7636152135868073`*^9}, 3.763615282482237*^9, 3.763615331228781*^9, {
   3.763615365652215*^9, 3.763615423587515*^9}, {3.7636154861822724`*^9, 
   3.7636155254126205`*^9}, 3.763615615705464*^9, 3.763615652419121*^9, 
   3.7636157334963765`*^9, {3.7636158067967224`*^9, 3.763615854196196*^9}, {
   3.7636159013503804`*^9, 3.763615928551219*^9}, {3.7636159975687895`*^9, 
   3.7636160156777334`*^9}, {3.763616064760471*^9, 3.7636160892719517`*^9}, 
   3.763616126346898*^9, 3.763616160368018*^9, 3.763616491605378*^9, 
   3.763616542436716*^9, 3.7636273131464787`*^9, 3.763628606885076*^9, {
   3.763628659470641*^9, 3.763628668341233*^9}, 3.7636287316971655`*^9, {
   3.7636288560559063`*^9, 3.7636288968068275`*^9}, 3.7637050698756733`*^9, 
   3.764067593739642*^9, {3.7645415831761284`*^9, 3.7645416073809614`*^9}, {
   3.76454166480684*^9, 3.764541673070444*^9}, {3.7645417220095167`*^9, 
   3.7645417366713095`*^9}, 3.7645418203747616`*^9, {3.7645429069642854`*^9, 
   3.764542924393698*^9}, 3.764543009256156*^9, 3.764557491740681*^9, 
   3.764557641424117*^9, 3.765421893578001*^9, 3.765422361990167*^9, 
   3.765422411521969*^9, 3.7654226310396957`*^9, 3.765422732850938*^9, 
   3.765423422620205*^9, 3.7654236303354273`*^9, 3.7670477398676558`*^9, 
   3.767048276580423*^9, 3.7670483423835163`*^9, 3.767048373562001*^9, 
   3.7670484853369284`*^9, 3.767048558128563*^9, {3.7701778208238883`*^9, 
   3.77017784550152*^9}, 3.7701779484556036`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Theta]\\), \\(+\\)]\\)\"\>",
     "2"], "\[InvisibleSpace]", "\<\"+\"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Theta]\\), \\(-\\)]\\)\"\>",
     "2"], "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"2", " ", "\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["D", "2"]}]}], ")"}], " ", 
        SubsuperscriptBox["A", "1", "4"]}], "+", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["A", "2", "2"]}], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["A", "1"], " ", 
        SubscriptBox["A", "3"]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SubsuperscriptBox["A", "1", "3"]}]]}],
  SequenceForm[
   Subscript["\!\(\*SuperscriptBox[\(\[Theta]\), \(+\)]\)", 2], "+", 
   Subscript["\!\(\*SuperscriptBox[\(\[Theta]\), \(-\)]\)", 2], "=", 
   Rational[2, 3] $CellContext`\[Beta] 
   Subscript[$CellContext`A, 1]^(-3) ((-2 + 3 D^2) 
     Subscript[$CellContext`A, 1]^4 + 6 Subscript[$CellContext`A, 2]^2 - 6 
    Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763611143266276*^9, 3.763611194492527*^9, 3.7636112758947515`*^9, 
   3.7636118855561666`*^9, 3.7636119472754493`*^9, 3.7636120799912663`*^9, 
   3.7636121351651144`*^9, 3.7636130709218597`*^9, 3.763613144391651*^9, 
   3.763613190563796*^9, 3.7636132534190235`*^9, 3.763613326797083*^9, 
   3.763613394439853*^9, 3.7636151008931885`*^9, {3.7636151875748*^9, 
   3.7636152135868073`*^9}, 3.763615282482237*^9, 3.763615331228781*^9, {
   3.763615365652215*^9, 3.763615423587515*^9}, {3.7636154861822724`*^9, 
   3.7636155254126205`*^9}, 3.763615615705464*^9, 3.763615652419121*^9, 
   3.7636157334963765`*^9, {3.7636158067967224`*^9, 3.763615854196196*^9}, {
   3.7636159013503804`*^9, 3.763615928551219*^9}, {3.7636159975687895`*^9, 
   3.7636160156777334`*^9}, {3.763616064760471*^9, 3.7636160892719517`*^9}, 
   3.763616126346898*^9, 3.763616160368018*^9, 3.763616491605378*^9, 
   3.763616542436716*^9, 3.7636273131464787`*^9, 3.763628606885076*^9, {
   3.763628659470641*^9, 3.763628668341233*^9}, 3.7636287316971655`*^9, {
   3.7636288560559063`*^9, 3.7636288968068275`*^9}, 3.7637050698756733`*^9, 
   3.764067593739642*^9, {3.7645415831761284`*^9, 3.7645416073809614`*^9}, {
   3.76454166480684*^9, 3.764541673070444*^9}, {3.7645417220095167`*^9, 
   3.7645417366713095`*^9}, 3.7645418203747616`*^9, {3.7645429069642854`*^9, 
   3.764542924393698*^9}, 3.764543009256156*^9, 3.764557491740681*^9, 
   3.764557641424117*^9, 3.765421893578001*^9, 3.765422361990167*^9, 
   3.765422411521969*^9, 3.7654226310396957`*^9, 3.765422732850938*^9, 
   3.765423422620205*^9, 3.7654236303354273`*^9, 3.7670477398676558`*^9, 
   3.767048276580423*^9, 3.7670483423835163`*^9, 3.767048373562001*^9, 
   3.7670484853369284`*^9, 3.767048558128563*^9, {3.7701778208238883`*^9, 
   3.77017784550152*^9}, 3.770177948502626*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Theta]\\), \\(+\\)]\\)\"\>",
     "3"], "\[InvisibleSpace]", "\<\"+\"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Theta]\\), \\(-\\)]\\)\"\>",
     "3"], "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{"4", " ", 
      SubscriptBox["A", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "D"}], ")"}], " ", "D"}]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "5"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         SubsuperscriptBox["A", "2", "2"]}], "-", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["A", "1", "2"], " ", 
         SubscriptBox["A", "3"]}], "+", 
        RowBox[{"3", " ", 
         SubscriptBox["A", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["A", "2", "2"], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SubscriptBox["A", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"12", " ", 
      SubsuperscriptBox["A", "1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Beta]", "2"]}], "+", 
        SubscriptBox["A", "1"]}], ")"}], " ", 
      SubscriptBox["A", "4"]}]}], 
    RowBox[{"3", " ", 
     SubsuperscriptBox["A", "1", "5"]}]]}],
  SequenceForm[
   Subscript["\!\(\*SuperscriptBox[\(\[Theta]\), \(+\)]\)", 3], "+", 
   Subscript["\!\(\*SuperscriptBox[\(\[Theta]\), \(-\)]\)", 3], "=", 
   Rational[1, 3] 
   Subscript[$CellContext`A, 1]^(-5) (
    4 Subscript[$CellContext`A, 2] ((1 + 3 (-1 + D) D) 
       Subscript[$CellContext`A, 1]^5 + 
      24 $CellContext`\[Beta]^2 Subscript[$CellContext`A, 2]^2 - 6 
      Subscript[$CellContext`A, 1]^2 Subscript[$CellContext`A, 3] + 
      3 Subscript[$CellContext`A, 1] (Subscript[$CellContext`A, 2]^2 - 
        12 $CellContext`\[Beta]^2 Subscript[$CellContext`A, 3])) + 
    12 Subscript[$CellContext`A, 1]^2 (4 $CellContext`\[Beta]^2 + 
      Subscript[$CellContext`A, 1]) Subscript[$CellContext`A, 4])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763611143266276*^9, 3.763611194492527*^9, 3.7636112758947515`*^9, 
   3.7636118855561666`*^9, 3.7636119472754493`*^9, 3.7636120799912663`*^9, 
   3.7636121351651144`*^9, 3.7636130709218597`*^9, 3.763613144391651*^9, 
   3.763613190563796*^9, 3.7636132534190235`*^9, 3.763613326797083*^9, 
   3.763613394439853*^9, 3.7636151008931885`*^9, {3.7636151875748*^9, 
   3.7636152135868073`*^9}, 3.763615282482237*^9, 3.763615331228781*^9, {
   3.763615365652215*^9, 3.763615423587515*^9}, {3.7636154861822724`*^9, 
   3.7636155254126205`*^9}, 3.763615615705464*^9, 3.763615652419121*^9, 
   3.7636157334963765`*^9, {3.7636158067967224`*^9, 3.763615854196196*^9}, {
   3.7636159013503804`*^9, 3.763615928551219*^9}, {3.7636159975687895`*^9, 
   3.7636160156777334`*^9}, {3.763616064760471*^9, 3.7636160892719517`*^9}, 
   3.763616126346898*^9, 3.763616160368018*^9, 3.763616491605378*^9, 
   3.763616542436716*^9, 3.7636273131464787`*^9, 3.763628606885076*^9, {
   3.763628659470641*^9, 3.763628668341233*^9}, 3.7636287316971655`*^9, {
   3.7636288560559063`*^9, 3.7636288968068275`*^9}, 3.7637050698756733`*^9, 
   3.764067593739642*^9, {3.7645415831761284`*^9, 3.7645416073809614`*^9}, {
   3.76454166480684*^9, 3.764541673070444*^9}, {3.7645417220095167`*^9, 
   3.7645417366713095`*^9}, 3.7645418203747616`*^9, {3.7645429069642854`*^9, 
   3.764542924393698*^9}, 3.764543009256156*^9, 3.764557491740681*^9, 
   3.764557641424117*^9, 3.765421893578001*^9, 3.765422361990167*^9, 
   3.765422411521969*^9, 3.7654226310396957`*^9, 3.765422732850938*^9, 
   3.765423422620205*^9, 3.7654236303354273`*^9, 3.7670477398676558`*^9, 
   3.767048276580423*^9, 3.7670483423835163`*^9, 3.767048373562001*^9, 
   3.7670484853369284`*^9, 3.767048558128563*^9, {3.7701778208238883`*^9, 
   3.77017784550152*^9}, 3.7701779487263255`*^9}],

Cell[BoxData["\<\"============================================================\
=======\"\>"], "Print",
 CellChangeTimes->{
  3.763611143266276*^9, 3.763611194492527*^9, 3.7636112758947515`*^9, 
   3.7636118855561666`*^9, 3.7636119472754493`*^9, 3.7636120799912663`*^9, 
   3.7636121351651144`*^9, 3.7636130709218597`*^9, 3.763613144391651*^9, 
   3.763613190563796*^9, 3.7636132534190235`*^9, 3.763613326797083*^9, 
   3.763613394439853*^9, 3.7636151008931885`*^9, {3.7636151875748*^9, 
   3.7636152135868073`*^9}, 3.763615282482237*^9, 3.763615331228781*^9, {
   3.763615365652215*^9, 3.763615423587515*^9}, {3.7636154861822724`*^9, 
   3.7636155254126205`*^9}, 3.763615615705464*^9, 3.763615652419121*^9, 
   3.7636157334963765`*^9, {3.7636158067967224`*^9, 3.763615854196196*^9}, {
   3.7636159013503804`*^9, 3.763615928551219*^9}, {3.7636159975687895`*^9, 
   3.7636160156777334`*^9}, {3.763616064760471*^9, 3.7636160892719517`*^9}, 
   3.763616126346898*^9, 3.763616160368018*^9, 3.763616491605378*^9, 
   3.763616542436716*^9, 3.7636273131464787`*^9, 3.763628606885076*^9, {
   3.763628659470641*^9, 3.763628668341233*^9}, 3.7636287316971655`*^9, {
   3.7636288560559063`*^9, 3.7636288968068275`*^9}, 3.7637050698756733`*^9, 
   3.764067593739642*^9, {3.7645415831761284`*^9, 3.7645416073809614`*^9}, {
   3.76454166480684*^9, 3.764541673070444*^9}, {3.7645417220095167`*^9, 
   3.7645417366713095`*^9}, 3.7645418203747616`*^9, {3.7645429069642854`*^9, 
   3.764542924393698*^9}, 3.764543009256156*^9, 3.764557491740681*^9, 
   3.764557641424117*^9, 3.765421893578001*^9, 3.765422361990167*^9, 
   3.765422411521969*^9, 3.7654226310396957`*^9, 3.765422732850938*^9, 
   3.765423422620205*^9, 3.7654236303354273`*^9, 3.7670477398676558`*^9, 
   3.767048276580423*^9, 3.7670483423835163`*^9, 3.767048373562001*^9, 
   3.7670484853369284`*^9, 3.767048558128563*^9, {3.7701778208238883`*^9, 
   3.77017784550152*^9}, 3.7701779487283278`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BT", "=", 
     RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Theta]", "0"], "=", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Beta]", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           SubscriptBox["A", "1"]}]]}], ")"}]}]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "1"], ":=", "\[InvisibleSpace]", 
     FractionBox[
      SubscriptBox["A", "2"], 
      RowBox[{
       SubscriptBox["A", "1"], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Theta]", "0", "2"]}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "2"], ":=", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["A", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["D", "2"]}], ")"}]}], " ", 
           SubsuperscriptBox["A", "1", "4"]}], "-", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["A", "2", "2"]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["A", "1"], " ", 
           SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "D"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "D"}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "4"]}], "-", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["A", "2", "2"]}], "+", 
          RowBox[{"6", " ", 
           SubscriptBox["A", "1"], " ", 
           SubscriptBox["A", "3"]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Theta]", "0", "2"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"D", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12"}], "+", 
                RowBox[{"11", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "3"]}], "+", 
          RowBox[{"6", " ", 
           SubscriptBox["A", "3"]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Theta]", "0", "4"]}], "+", 
       RowBox[{"64", " ", "D", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "D"}]}], ")"}], " ", 
        SubsuperscriptBox["A", "1", "2"], " ", 
        SubsuperscriptBox["\[Theta]", "0", "6"]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["D", "2"], " ", 
        SubscriptBox["A", "1"], " ", 
        SubsuperscriptBox["\[Theta]", "0", "8"]}]}], 
      RowBox[{"3", " ", 
       SubscriptBox["\[Theta]", "0"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", "1"], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "3"]}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "3"], ":=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["\[Theta]", "0", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", "1"], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "5"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SubsuperscriptBox["A", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubsuperscriptBox["A", "2", "3"]}], "-", 
           RowBox[{"3", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "2"], " ", 
            SubscriptBox["A", "3"]}], "+", 
           RowBox[{
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SubscriptBox["A", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "D"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "D"}]}], ")"}], " ", 
               SubsuperscriptBox["A", "1", "4"]}], "+", 
              RowBox[{"21", " ", 
               SubsuperscriptBox["A", "2", "2"]}], "-", 
              RowBox[{"33", " ", 
               SubscriptBox["A", "1"], " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "2"]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"10", "+", 
                 RowBox[{"D", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "18"}], "+", 
                    RowBox[{"11", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
               SubsuperscriptBox["A", "1", "4"]}], "+", 
              RowBox[{"42", " ", 
               SubsuperscriptBox["A", "2", "2"]}], "-", 
              RowBox[{"78", " ", 
               SubscriptBox["A", "1"], " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
           RowBox[{"36", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "4"]}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"14", "+", 
                 RowBox[{"5", " ", "D", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"5", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
               SubsuperscriptBox["A", "1", "3"]}], "-", 
              RowBox[{"30", " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
           RowBox[{"24", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "6"]}], "+", 
        RowBox[{"128", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"5", " ", "D", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"7", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "2"]}], "+", 
           RowBox[{"6", " ", 
            SubscriptBox["A", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "8"]}], "+", 
        RowBox[{"512", " ", "D", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"19", " ", "D"}]}], ")"}], " ", 
         SubscriptBox["A", "1"], " ", 
         SubscriptBox["A", "2"], " ", 
         SubsuperscriptBox["\[Theta]", "0", "10"]}], "+", 
        RowBox[{"4096", " ", 
         SuperscriptBox["D", "2"], " ", 
         SubscriptBox["A", "2"], " ", 
         SubsuperscriptBox["\[Theta]", "0", "12"]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "4"], ":=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"45", " ", 
        SubsuperscriptBox["\[Theta]", "0", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", "1"], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "7"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["A", "1", "3"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["D", "2"]}], "+", 
              SuperscriptBox["D", "4"]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "8"]}], "+", 
           RowBox[{"15", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["D", "2"]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "4"], " ", 
            SubsuperscriptBox["A", "2", "2"]}], "+", 
           RowBox[{"225", " ", 
            SubsuperscriptBox["A", "2", "4"]}], "-", 
           RowBox[{"15", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["D", "2"]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "5"], " ", 
            SubscriptBox["A", "3"]}], "-", 
           RowBox[{"450", " ", 
            SubscriptBox["A", "1"], " ", 
            SubsuperscriptBox["A", "2", "2"], " ", 
            SubscriptBox["A", "3"]}], "+", 
           RowBox[{"90", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["A", "3", "2"], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["A", "2"], " ", 
               SubscriptBox["A", "4"]}]}], ")"}]}], "-", 
           RowBox[{"45", " ", 
            SubsuperscriptBox["A", "1", "3"], " ", 
            SubscriptBox["A", "5"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["A", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "D"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "19"}], "+", 
              RowBox[{"D", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "19"}], "+", "D", "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["D", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "8"]}], "+", 
           RowBox[{"60", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["D", "2"]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "4"], " ", 
            SubsuperscriptBox["A", "2", "2"]}], "+", 
           RowBox[{"1125", " ", 
            SubsuperscriptBox["A", "2", "4"]}], "-", 
           RowBox[{"60", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["D", "2"]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "5"], " ", 
            SubscriptBox["A", "3"]}], "-", 
           RowBox[{"2340", " ", 
            SubscriptBox["A", "1"], " ", 
            SubsuperscriptBox["A", "2", "2"], " ", 
            SubscriptBox["A", "3"]}], "+", 
           RowBox[{"495", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["A", "3", "2"], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["A", "2"], " ", 
               SubscriptBox["A", "4"]}]}], ")"}]}], "-", 
           RowBox[{"270", " ", 
            SubsuperscriptBox["A", "1", "3"], " ", 
            SubscriptBox["A", "5"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "2"]}], "-", 
        RowBox[{"120", " ", 
         SubscriptBox["A", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["D", "2"], " ", 
            SubsuperscriptBox["A", "1", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["D", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["D", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "8"]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["D", "2"]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "4"], " ", 
            SubsuperscriptBox["A", "2", "2"]}], "+", 
           RowBox[{"270", " ", 
            SubsuperscriptBox["A", "2", "4"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["D", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "5"], " ", 
            SubscriptBox["A", "3"]}], "-", 
           RowBox[{"612", " ", 
            SubscriptBox["A", "1"], " ", 
            SubsuperscriptBox["A", "2", "2"], " ", 
            SubscriptBox["A", "3"]}], "+", 
           RowBox[{"144", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["A", "3", "2"], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["A", "2"], " ", 
               SubscriptBox["A", "4"]}]}], ")"}]}], "-", 
           RowBox[{"90", " ", 
            SubsuperscriptBox["A", "1", "3"], " ", 
            SubscriptBox["A", "5"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "4"]}], "+", 
        RowBox[{"320", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18", " ", 
            SuperscriptBox["D", "2"], " ", 
            SubsuperscriptBox["A", "1", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "D"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"D", " ", 
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 RowBox[{"D", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "43"}], "+", 
                    RowBox[{"5", " ", "D"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
            " ", 
            SubsuperscriptBox["A", "1", "8"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "-", 
              RowBox[{"3", " ", "D"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["D", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "4"], " ", 
            SubsuperscriptBox["A", "2", "2"]}], "-", 
           RowBox[{"270", " ", 
            SubsuperscriptBox["A", "2", "4"]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "D"}], ")"}], " ", "D"}]}], ")"}], 
            " ", 
            SubsuperscriptBox["A", "1", "5"], " ", 
            SubscriptBox["A", "3"]}], "+", 
           RowBox[{"792", " ", 
            SubscriptBox["A", "1"], " ", 
            SubsuperscriptBox["A", "2", "2"], " ", 
            SubscriptBox["A", "3"]}], "-", 
           RowBox[{"234", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["A", "3", "2"], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["A", "2"], " ", 
               SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
           RowBox[{"180", " ", 
            SubsuperscriptBox["A", "1", "3"], " ", 
            SubscriptBox["A", "5"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "6"]}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1800", " ", 
            SuperscriptBox["D", "2"], " ", 
            SubsuperscriptBox["A", "1", "5"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"160", "+", 
              RowBox[{"D", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "960"}], "+", 
                 RowBox[{"D", " ", 
                  RowBox[{"(", 
                   RowBox[{"4980", "+", 
                    RowBox[{"D", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6480"}], "+", 
                    RowBox[{"2327", " ", "D"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "7"]}], "+", 
           RowBox[{"120", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11"}], "+", 
              RowBox[{"6", " ", "D"}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "3"], " ", 
            SubsuperscriptBox["A", "2", "2"]}], "+", 
           RowBox[{"60", " ", 
            RowBox[{"(", 
             RowBox[{"34", "-", 
              RowBox[{"48", " ", "D"}], "+", 
              RowBox[{"51", " ", 
               SuperscriptBox["D", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "4"], " ", 
            SubscriptBox["A", "3"]}], "+", 
           RowBox[{"10080", " ", 
            SubsuperscriptBox["A", "2", "2"], " ", 
            SubscriptBox["A", "3"]}], "-", 
           RowBox[{"5040", " ", 
            SubscriptBox["A", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["A", "3", "2"], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["A", "2"], " ", 
               SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
           RowBox[{"5400", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "5"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "8"]}], "+", 
        RowBox[{"1536", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"200", " ", 
            SuperscriptBox["D", "2"], " ", 
            SubsuperscriptBox["A", "1", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{"D", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "120"}], "+", 
                 RowBox[{"D", " ", 
                  RowBox[{"(", 
                   RowBox[{"580", "+", 
                    RowBox[{"D", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "930"}], "+", 
                    RowBox[{"467", " ", "D"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "6"]}], "+", 
           RowBox[{"60", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"4", " ", "D"}]}], ")"}], " ", "D", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubsuperscriptBox["A", "2", "2"]}], "+", 
           RowBox[{"120", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"D", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "3"], " ", 
            SubscriptBox["A", "3"]}], "-", 
           RowBox[{"90", " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["A", "3", "2"], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["A", "2"], " ", 
               SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
           RowBox[{"180", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "5"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "10"]}], "+", 
        RowBox[{"512", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1800", " ", 
            SuperscriptBox["D", "2"], " ", 
            SubsuperscriptBox["A", "1", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"48", "+", 
              RowBox[{"D", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "960"}], "+", 
                 RowBox[{"D", " ", 
                  RowBox[{"(", 
                   RowBox[{"5540", "+", 
                    RowBox[{"D", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11520"}], "+", 
                    RowBox[{"7157", " ", "D"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "5"]}], "+", 
           RowBox[{"120", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"7", " ", "D"}]}], ")"}], " ", "D"}]}], ")"}], " ", 
            SubscriptBox["A", "1"], " ", 
            SubsuperscriptBox["A", "2", "2"]}], "+", 
           RowBox[{"60", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"D", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "48"}], "+", 
                 RowBox[{"79", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "3"]}], "+", 
           RowBox[{"360", " ", 
            SubscriptBox["A", "5"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "12"]}], "+", 
        RowBox[{"81920", " ", "D", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18", " ", "D", " ", 
            SubsuperscriptBox["A", "1", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"D", " ", 
               RowBox[{"(", 
                RowBox[{"59", "+", 
                 RowBox[{"2", " ", "D", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "87"}], "+", 
                    RowBox[{"64", " ", "D"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
            " ", 
            SubsuperscriptBox["A", "1", "4"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "D"}], ")"}], " ", 
            SubsuperscriptBox["A", "2", "2"]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"7", " ", "D"}]}], ")"}], " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "14"]}], "+", 
        RowBox[{"122880", " ", 
         SuperscriptBox["D", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SubscriptBox["A", "1"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"28", "+", 
              RowBox[{"D", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "144"}], "+", 
                 RowBox[{"127", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "3"]}], "+", 
           RowBox[{"12", " ", 
            SubscriptBox["A", "3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "16"]}], "+", 
        RowBox[{"131072", " ", 
         SuperscriptBox["D", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "60"}], "+", 
           RowBox[{"73", " ", "D"}]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "2"], " ", 
         SubsuperscriptBox["\[Theta]", "0", "18"]}], "+", 
        RowBox[{"917504", " ", 
         SuperscriptBox["D", "4"], " ", 
         SubscriptBox["A", "1"], " ", 
         SubsuperscriptBox["\[Theta]", "0", "20"]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Theta]", "[", "\[Epsilon]_", "]"}], "=", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "0"}], "n"], 
      RowBox[{
       SubscriptBox["\[Theta]", "i"], "*", 
       SuperscriptBox["\[Epsilon]", "i"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalBeta]", "[", "\[Epsilon]_", "]"}], "=", 
     RowBox[{"4", "*", "D", "*", "\[Beta]", "*", "\[Epsilon]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CurlyTheta]", "[", "\[Epsilon]_", "]"}], "=", 
     RowBox[{"4", "*", "D", "*", "\[Epsilon]", "*", 
      RowBox[{"\[Theta]", "[", "\[Epsilon]", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]", "[", "\[Epsilon]_", "]"}], "=", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], 
       RowBox[{"n", "+", "1"}]], 
      RowBox[{
       SubscriptBox["A", "i"], "*", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"Tan", "[", 
           RowBox[{"4", "*", "D", "*", 
            SuperscriptBox["\[Epsilon]", "2"]}], "]"}], 
          RowBox[{"Sin", "[", 
           RowBox[{"\[CurlyTheta]", "[", "\[Epsilon]", "]"}], "]"}]], ")"}], 
        "i"]}]}]}], ";"}], "                  ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "\[Epsilon]", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"y", "[", "\[Epsilon]_", "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"Sec", "[", 
          RowBox[{"\[CurlyTheta]", "[", "\[Epsilon]", "]"}], "]"}], 
         RowBox[{"Sec", "[", 
          RowBox[{"\[CapitalBeta]", "[", "\[Epsilon]", "]"}], "]"}]], ")"}], 
       "2"], "-", 
      RowBox[{"D", "*", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"Sec", "[", 
             RowBox[{"\[CurlyTheta]", "[", "\[Epsilon]", "]"}], "]"}], 
            RowBox[{"Sec", "[", 
             RowBox[{"\[CapitalBeta]", "[", "\[Epsilon]", "]"}], "]"}]], 
           ")"}], "2"], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"Sec", "[", 
              RowBox[{
               RowBox[{"\[Alpha]", "[", "\[Epsilon]", "]"}], "-", 
               RowBox[{"\[CurlyTheta]", "[", "\[Epsilon]", "]"}]}], "]"}], 
             RowBox[{"Sec", "[", 
              RowBox[{"\[CapitalBeta]", "[", "\[Epsilon]", "]"}], "]"}]], 
            ")"}], "2"], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cot", "[", 
              RowBox[{"\[CurlyTheta]", "[", "\[Epsilon]", "]"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{"-", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"i", "=", "1"}], 
                 RowBox[{"n", "+", "1"}]], 
                RowBox[{"i", "*", 
                 SubscriptBox["A", "i"], "*", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox[
                    RowBox[{"Tan", "[", 
                    RowBox[{"4", "*", "D", "*", 
                    SuperscriptBox["\[Epsilon]", "2"]}], "]"}], 
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[CurlyTheta]", "[", "\[Epsilon]", "]"}], "]"}]],
                    ")"}], "i"]}]}]}], ")"}]}], "-", "1"}], ")"}]}]}], 
        ")"}]}]}]}], ";", "                  ", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"\:53d6\:52304\:7ea7", " ", "2019"}], "-", "04", "-", "12"}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "\[Epsilon]_", "]"}], "=", 
     RowBox[{"Normal", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[CapitalBeta]", "[", "\[Epsilon]", "]"}], "]"}], 
            RowBox[{"Sin", "[", 
             RowBox[{"\[CurlyTheta]", "[", "\[Epsilon]", "]"}], "]"}]], "*", 
           RowBox[{"y", "[", "\[Epsilon]", "]"}]}], ")"}], 
         RowBox[{"-", "1"}]], 
        RowBox[{"(*", 
         RowBox[{"/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Theta]", "0"], "\[Rule]", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Beta]", "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 SubscriptBox["A", "1"]}]]}], ")"}]}]}], "}"}]}], "*)"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<----------\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Magnifications:\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\[Mu](\!\(\*SubscriptBox[\(\[Theta]\), \(0\)]\),\[Beta])=\>\"", ",", 
     RowBox[{
      RowBox[{"FullSimplify", "@", 
       RowBox[{"Cancel", "@", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"\[Mu]", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",", 
          "0"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"FullSimplify", "@", 
        RowBox[{"Cancel", "@", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"\[Mu]", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",", 
           "1"}], "]"}]}]}], "*", "\[Epsilon]"}], "+", 
      RowBox[{
       RowBox[{"FullSimplify", "@", 
        RowBox[{"Cancel", "@", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"\[Mu]", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",", 
           "2"}], "]"}]}]}], "*", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       RowBox[{"FullSimplify", "@", 
        RowBox[{"Cancel", "@", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"\[Mu]", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",", 
           "3"}], "]"}]}]}], "*", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      RowBox[{
       RowBox[{"FullSimplify", "@", 
        RowBox[{"Cancel", "@", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"\[Mu]", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",", 
           "4"}], "]"}]}]}], "*", 
       SuperscriptBox["\[Epsilon]", "4"]}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Mu]s", "[", "\[Epsilon]_", "]"}], "=", 
     RowBox[{
      RowBox[{"\[Mu]", "[", "\[Epsilon]", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", "->", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["A", "1"]}], "+", 
          RowBox[{"4", "*", 
           SuperscriptBox[
            RowBox[{"(", 
             SubscriptBox["\[Theta]", "0"], ")"}], "2"]}]}], 
         RowBox[{"4", "*", 
          SubscriptBox["\[Theta]", "0"]}]]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<===================================================================\>\
\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<eq.(37)\:5f0f:    \[Mu](\!\(\*SubscriptBox[\(\[Theta]\), \
\(0\)]\))=\>\"", ",", 
     RowBox[{
      RowBox[{"FullSimplify", "@", 
       RowBox[{"Cancel", "@", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"\[Mu]s", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",", 
          "0"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"FullSimplify", "@", 
        RowBox[{"Cancel", "@", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"\[Mu]s", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",",
            "1"}], "]"}]}]}], "*", "\[Epsilon]"}], "+", 
      RowBox[{
       RowBox[{"FullSimplify", "@", 
        RowBox[{"Cancel", "@", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"\[Mu]s", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",",
            "2"}], "]"}]}]}], "*", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       RowBox[{"FullSimplify", "@", 
        RowBox[{"Cancel", "@", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"\[Mu]s", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",",
            "3"}], "]"}]}]}], "*", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      RowBox[{
       RowBox[{"FullSimplify", "@", 
        RowBox[{"Cancel", "@", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"\[Mu]s", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",",
            "4"}], "]"}]}]}], "*", 
       SuperscriptBox["\[Epsilon]", "4"]}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<===================================================================\>\
\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Mu]p", "[", "\[Epsilon]_", "]"}], "=", 
     RowBox[{
      RowBox[{"\[Mu]", "[", "\[Epsilon]", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Theta]", "0"], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], "*", 
         RowBox[{"(", 
          RowBox[{"\[Beta]", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "+", 
             SubscriptBox["A", "1"]}]]}], ")"}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Mu]m", "[", "\[Epsilon]_", "]"}], "=", 
     RowBox[{
      RowBox[{"\[Mu]", "[", "\[Epsilon]", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Theta]", "0"], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], "*", 
         RowBox[{"(", 
          RowBox[{"\[Beta]", "-", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "+", 
             SubscriptBox["A", "1"]}]]}], ")"}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SuperscriptBox[\(\[Mu]\), \(+\)]\)(\[Beta])=\>\"", ",", 
     RowBox[{
      RowBox[{"FullSimplify", "@", 
       RowBox[{"Cancel", "@", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"\[Mu]p", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",", 
          "0"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"FullSimplify", "@", 
        RowBox[{"Cancel", "@", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"\[Mu]p", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",",
            "1"}], "]"}]}]}], "*", "\[Epsilon]"}], "+", 
      RowBox[{
       RowBox[{"FullSimplify", "@", 
        RowBox[{"Cancel", "@", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"\[Mu]p", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",",
            "2"}], "]"}]}]}], "*", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       RowBox[{"FullSimplify", "@", 
        RowBox[{"Cancel", "@", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"\[Mu]p", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",",
            "3"}], "]"}]}]}], "*", 
       SuperscriptBox["\[Epsilon]", "3"]}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SuperscriptBox[\(\[Mu]\), \(-\)]\)(\[Beta])=\>\"", ",", 
     RowBox[{
      RowBox[{"FullSimplify", "@", 
       RowBox[{"Cancel", "@", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"\[Mu]m", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",", 
          "0"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"FullSimplify", "@", 
        RowBox[{"Cancel", "@", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"\[Mu]m", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",",
            "1"}], "]"}]}]}], "*", "\[Epsilon]"}], "+", 
      RowBox[{
       RowBox[{"FullSimplify", "@", 
        RowBox[{"Cancel", "@", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"\[Mu]m", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",",
            "2"}], "]"}]}]}], "*", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       RowBox[{"FullSimplify", "@", 
        RowBox[{"Cancel", "@", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"\[Mu]m", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",",
            "3"}], "]"}]}]}], "*", 
       SuperscriptBox["\[Epsilon]", "3"]}]}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<===================================================================\>\
\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<eqs. (42)-(45):\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "0"}], ",", 
     RowBox[{"i", "\[LessEqual]", "n"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pmu", "=", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"\[Mu]p", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",", 
          "i"}], "]"}]}], ",", 
       RowBox[{"mmu", "=", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"\[Mu]m", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", ",", 
          "i"}], "]"}]}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
         SubscriptBox["\"\<\!\(\*SuperscriptBox[\(\[Mu]\), \(+\)]\)\>\"", 
          "i"], ",", "\"\<+\>\"", ",", 
         SubscriptBox["\"\<\!\(\*SuperscriptBox[\(\[Mu]\), \(-\)]\)\>\"", 
          "i"], ",", "\"\<=\>\"", ",", 
         RowBox[{
          RowBox[{"pmu", "+", "mmu"}], "//", "FullSimplify"}]}], "]"}]}], 
      "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<===================================================================\>\
\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ET", "=", 
     RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<processing time:    \>\"", ",", 
     RowBox[{"ET", "-", "BT"}], ",", "\"\<s\>\""}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7634410087344885`*^9, 3.7634411791352777`*^9}, {
   3.7634412389918103`*^9, 3.7634413060777273`*^9}, {3.76344134034308*^9, 
   3.7634414517553325`*^9}, {3.7634414827287526`*^9, 
   3.7634415002955637`*^9}, {3.7634415390495787`*^9, 
   3.7634415395226135`*^9}, {3.763441575297792*^9, 3.7634415754894285`*^9}, {
   3.763441645793536*^9, 3.7634416796254845`*^9}, 3.763441877072328*^9, {
   3.763442041210836*^9, 3.763442144169513*^9}, {3.763442435018365*^9, 
   3.763442437456295*^9}, {3.7634425369017663`*^9, 3.763442558179869*^9}, 
   3.763442747470952*^9, {3.763443124908062*^9, 3.7634431614327106`*^9}, {
   3.7634438766349354`*^9, 3.763443904532694*^9}, 3.7634439348829308`*^9, {
   3.7634445995893016`*^9, 3.7634446082553334`*^9}, {3.76344601938465*^9, 
   3.7634460417050233`*^9}, {3.7634461298760357`*^9, 
   3.7634461467125196`*^9}, {3.763459459049602*^9, 3.763459486359956*^9}, {
   3.763459537469226*^9, 3.7634595521975546`*^9}, {3.76346020051265*^9, 
   3.7634602611721306`*^9}, {3.7634603051265492`*^9, 3.763460336506996*^9}, 
   3.7634604845504713`*^9, {3.763460620545228*^9, 3.763460651164163*^9}, {
   3.763617456078456*^9, 3.7636174591331053`*^9}, {3.763617638200613*^9, 
   3.7636176752549577`*^9}, {3.7636177264639745`*^9, 3.763617911018781*^9}, {
   3.7636179413677464`*^9, 3.76361797404546*^9}, {3.7636180065026836`*^9, 
   3.763618010917611*^9}, {3.7636180497257648`*^9, 3.763618055445955*^9}, {
   3.763618274030321*^9, 3.763618282787904*^9}, 3.7636187838688655`*^9, {
   3.7636188413684716`*^9, 3.7636188445448065`*^9}, 3.7636273039300537`*^9, {
   3.763637301573963*^9, 3.7636374128325477`*^9}, {3.7636378794801736`*^9, 
   3.7636379072938395`*^9}, {3.763637964151998*^9, 3.763637990466051*^9}, {
   3.7636745526100636`*^9, 3.7636745594211283`*^9}, 3.7636822057350926`*^9, {
   3.763685776710767*^9, 3.763685803440241*^9}, {3.763792229702944*^9, 
   3.7637922395411806`*^9}, {3.7640460428625393`*^9, 
   3.7640460688126183`*^9}, {3.764046599047521*^9, 3.7640466076693587`*^9}, 
   3.7640675890614977`*^9, {3.7640678281079626`*^9, 3.7640678524844193`*^9}, {
   3.764068545907811*^9, 3.764068577546802*^9}, {3.764068613346629*^9, 
   3.7640686188390083`*^9}, {3.7640693267309694`*^9, 
   3.7640693831100883`*^9}, {3.764070983144923*^9, 3.7640710182524233`*^9}, 
   3.7654218355739183`*^9, 3.765421870575592*^9, {3.7654238979298553`*^9, 
   3.7654239117456474`*^9}, {3.7654240014891224`*^9, 3.765424101146633*^9}, {
   3.7654297244263678`*^9, 3.7654297245007997`*^9}, {3.765430507497159*^9, 
   3.7654305474449224`*^9}, {3.7662121301475687`*^9, 
   3.7662122308133235`*^9}, {3.7662122651602*^9, 3.7662123011778383`*^9}, {
   3.766212340455017*^9, 3.766212417095434*^9}, 3.7670488032680044`*^9, {
   3.7670488969444103`*^9, 3.7670488971473446`*^9}, {3.767049124387226*^9, 
   3.767049126119269*^9}, {3.7670491638836145`*^9, 3.767049259057294*^9}, {
   3.7670493143686676`*^9, 3.767049345347059*^9}, {3.76704939568902*^9, 
   3.767049412061376*^9}, {3.767049487447934*^9, 3.7670494969291043`*^9}, {
   3.7670497792949767`*^9, 3.7670498163708267`*^9}, 3.7701778652060366`*^9, {
   3.770177900598875*^9, 3.7701779055364685`*^9}, {3.7701779593563743`*^9, 
   3.770177995172001*^9}, {3.7701780251780825`*^9, 3.7701780291367855`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"----------\"\>"], "Print",
 CellChangeTimes->{3.7640693037248573`*^9, 3.7640701929165473`*^9, 
  3.7640703634200616`*^9, 3.76407097506795*^9, 3.764089880930562*^9, 
  3.7654223273678055`*^9, 3.7654239960268764`*^9, 3.7654241074328423`*^9, 
  3.7654304323368998`*^9, 3.7654312730973434`*^9, 3.766212315429163*^9, 
  3.7662124287771807`*^9, 3.7670488179931955`*^9, 3.7670494217006264`*^9, 
  3.7670498280100636`*^9, 3.7670505246041074`*^9, 3.770178738074412*^9}],

Cell[BoxData["\<\"Magnifications:\"\>"], "Print",
 CellChangeTimes->{3.7640693037248573`*^9, 3.7640701929165473`*^9, 
  3.7640703634200616`*^9, 3.76407097506795*^9, 3.764089880930562*^9, 
  3.7654223273678055`*^9, 3.7654239960268764`*^9, 3.7654241074328423`*^9, 
  3.7654304323368998`*^9, 3.7654312730973434`*^9, 3.766212315429163*^9, 
  3.7662124287771807`*^9, 3.7670488179931955`*^9, 3.7670494217006264`*^9, 
  3.7670498280100636`*^9, 3.7670505246041074`*^9, 3.770178738077414*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu](\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \
\\(0\\)]\\),\[Beta])=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "\[Epsilon]", " ", 
      SubscriptBox["A", "2"], " ", 
      SubsuperscriptBox["\[Theta]", "0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["A", "1"], "-", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}]}], 
     RowBox[{"\[Beta]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", "1"], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SubsuperscriptBox["\[Theta]", "0", "3"]}], 
     RowBox[{
      RowBox[{"\[Beta]", " ", 
       SubscriptBox["A", "1"]}], "+", 
      RowBox[{"4", " ", "\[Beta]", " ", 
       SubsuperscriptBox["\[Theta]", "0", "2"]}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", "\[Beta]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", "1"], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "5"]}]], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      SubscriptBox["\[Theta]", "0"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["D", "2"], " ", 
         SubsuperscriptBox["A", "1", "6"]}], "+", 
        RowBox[{"8", " ", 
         SubsuperscriptBox["A", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            SuperscriptBox["D", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SubsuperscriptBox["A", "1", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "D"}], ")"}], " ", "D"}]}], ")"}], 
            " ", 
            SubsuperscriptBox["A", "1", "3"]}], "-", 
           RowBox[{"3", " ", 
            SubscriptBox["A", "3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "2"]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"112", " ", 
            SuperscriptBox["D", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SubsuperscriptBox["A", "1", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"D", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "24"}], "+", 
                 RowBox[{"41", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "4"]}], "+", 
           RowBox[{"36", " ", 
            SubsuperscriptBox["A", "2", "2"]}], "-", 
           RowBox[{"24", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "4"]}], "+", 
        RowBox[{"64", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"84", " ", 
            SuperscriptBox["D", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SubsuperscriptBox["A", "1", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"D", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"23", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "3"]}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["A", "3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "6"]}], "+", 
        RowBox[{"1024", " ", 
         SuperscriptBox["D", "2"], " ", 
         SubscriptBox["A", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           SubscriptBox["A", "1"]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "8"]}], "-", 
        RowBox[{"7168", " ", 
         SuperscriptBox["D", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           SubscriptBox["A", "1"]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "10"]}], "-", 
        RowBox[{"14336", " ", 
         SuperscriptBox["D", "2"], " ", 
         SubsuperscriptBox["\[Theta]", "0", "12"]}]}], ")"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", "\[Beta]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", "1"], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "7"]}]], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Epsilon]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["A", "1", "3"]}], " ", 
         SubscriptBox["A", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["D", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "4"]}], "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["A", "2", "2"]}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "3"]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["A", "1", "5"], " ", 
         SubscriptBox["A", "4"]}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["A", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"14", " ", 
               SuperscriptBox["D", "2"], " ", 
               SuperscriptBox["\[Beta]", "2"], " ", 
               SubsuperscriptBox["A", "1", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"2", " ", "D", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
               SubsuperscriptBox["A", "1", "4"]}], "-", 
              RowBox[{"21", " ", 
               SubsuperscriptBox["A", "2", "2"]}], "+", 
              RowBox[{"42", " ", 
               SubscriptBox["A", "1"], " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "-", 
           RowBox[{"21", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "2"]}], "+", 
        RowBox[{"24", " ", 
         SubscriptBox["A", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"28", " ", 
               SuperscriptBox["D", "2"], " ", 
               SuperscriptBox["\[Beta]", "2"], " ", 
               SubsuperscriptBox["A", "1", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"17", " ", 
                  SuperscriptBox["D", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["A", "1", "4"]}], "-", 
              RowBox[{"42", " ", 
               SubsuperscriptBox["A", "2", "2"]}], "+", 
              RowBox[{"84", " ", 
               SubscriptBox["A", "1"], " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "-", 
           RowBox[{"36", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "4"]}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"56", " ", 
               SuperscriptBox["D", "2"], " ", 
               SuperscriptBox["\[Beta]", "2"], " ", 
               SubsuperscriptBox["A", "1", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "32"}], "+", 
                 RowBox[{"3", " ", "D", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"19", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
               SubsuperscriptBox["A", "1", "4"]}], "-", 
              RowBox[{"210", " ", 
               SubsuperscriptBox["A", "2", "2"]}], "+", 
              RowBox[{"300", " ", 
               SubscriptBox["A", "1"], " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "-", 
           RowBox[{"132", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "6"]}], "-", 
        RowBox[{"256", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"28", " ", 
               SuperscriptBox["D", "2"], " ", 
               SuperscriptBox["\[Beta]", "2"], " ", 
               SubsuperscriptBox["A", "1", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"19", "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"4", " ", "D"}]}], ")"}], " ", "D"}]}], ")"}], 
               " ", 
               SubsuperscriptBox["A", "1", "3"]}], "-", 
              RowBox[{"60", " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
           RowBox[{"39", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "8"]}], "-", 
        RowBox[{"3072", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"14", " ", 
               SuperscriptBox["D", "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["D", "2"]}]}], ")"}], " ", 
               SubscriptBox["A", "1"]}]}], ")"}], " ", 
            SubscriptBox["A", "2"]}], "+", 
           RowBox[{"3", " ", 
            SubscriptBox["A", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "10"]}], "+", 
        RowBox[{"2048", " ", "D", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "28"}], " ", "D", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12", "+", "D"}], ")"}], " ", 
            SubscriptBox["A", "1"]}]}], ")"}], " ", 
         SubscriptBox["A", "2"], " ", 
         SubsuperscriptBox["\[Theta]", "0", "12"]}], "+", 
        RowBox[{"57344", " ", 
         SuperscriptBox["D", "2"], " ", 
         SubscriptBox["A", "2"], " ", 
         SubsuperscriptBox["\[Theta]", "0", "14"]}]}], ")"}]}]}]}]}],
  SequenceForm[
  "\[Mu](\!\(\*SubscriptBox[\(\[Theta]\), \(0\)]\),\[Beta])=", 
   4 $CellContext`\[Beta]^(-1) $CellContext`\[Epsilon] 
    Subscript[$CellContext`A, 2] 
    Subscript[$CellContext`\[Theta], 0]^2 (Subscript[$CellContext`A, 1] - 4 
     Subscript[$CellContext`\[Theta], 0]^2) (Subscript[$CellContext`A, 1] + 
      4 Subscript[$CellContext`\[Theta], 0]^2)^(-3) + 
   4 Subscript[$CellContext`\[Theta], 0]^3/($CellContext`\[Beta] 
     Subscript[$CellContext`A, 1] + 
    4 $CellContext`\[Beta] Subscript[$CellContext`\[Theta], 0]^2) + 
   Rational[4, 3] $CellContext`\[Beta]^(-1) $CellContext`\[Epsilon]^2 
    Subscript[$CellContext`\[Theta], 0] (Subscript[$CellContext`A, 1] + 
      4 Subscript[$CellContext`\[Theta], 0]^2)^(-5) ((-3) D^2 
      Subscript[$CellContext`A, 1]^6 + 
     8 Subscript[$CellContext`A, 1]^2 (
       7 D^2 $CellContext`\[Beta]^2 
        Subscript[$CellContext`A, 1]^2 + (-1 + (-3 + D) D) 
        Subscript[$CellContext`A, 1]^3 - 3 Subscript[$CellContext`A, 3]) 
      Subscript[$CellContext`\[Theta], 0]^2 + 
     8 (112 D^2 $CellContext`\[Beta]^2 
        Subscript[$CellContext`A, 1]^3 + (-8 + D (-24 + 41 D)) 
        Subscript[$CellContext`A, 1]^4 + 36 Subscript[$CellContext`A, 2]^2 - 
       24 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) 
      Subscript[$CellContext`\[Theta], 0]^4 + 
     64 (84 D^2 $CellContext`\[Beta]^2 
        Subscript[$CellContext`A, 1]^2 + (-2 + D (-6 + 23 D)) 
        Subscript[$CellContext`A, 1]^3 - 6 Subscript[$CellContext`A, 3]) 
      Subscript[$CellContext`\[Theta], 0]^6 + 
     1024 D^2 Subscript[$CellContext`A, 1] (14 $CellContext`\[Beta]^2 + 
       Subscript[$CellContext`A, 1]) Subscript[$CellContext`\[Theta], 0]^8 - 
     7168 D^2 ((-2) $CellContext`\[Beta]^2 + Subscript[$CellContext`A, 1]) 
     Subscript[$CellContext`\[Theta], 0]^10 - 14336 D^2 
     Subscript[$CellContext`\[Theta], 0]^12) + 
   Rational[4, 3] $CellContext`\[Beta]^(-1) $CellContext`\[Epsilon]^3 (
      Subscript[$CellContext`A, 1] + 
      4 Subscript[$CellContext`\[Theta], 0]^2)^(-7) (-
      Subscript[$CellContext`A, 1]^3 
      Subscript[$CellContext`A, 2] ((1 + 2 D^2) 
        Subscript[$CellContext`A, 1]^4 + 3 Subscript[$CellContext`A, 2]^2 - 6 
       Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) - 3 
     Subscript[$CellContext`A, 1]^5 Subscript[$CellContext`A, 4] + 
     4 Subscript[$CellContext`A, 1]^2 (
       Subscript[$CellContext`A, 2] (
         14 D^2 $CellContext`\[Beta]^2 
          Subscript[$CellContext`A, 1]^3 + (-7 + 2 D (-3 + 5 D)) 
          Subscript[$CellContext`A, 1]^4 - 21 Subscript[$CellContext`A, 2]^2 + 
         42 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) - 21 
       Subscript[$CellContext`A, 1]^2 Subscript[$CellContext`A, 4]) 
      Subscript[$CellContext`\[Theta], 0]^2 + 
     24 Subscript[$CellContext`A, 1] (
       Subscript[$CellContext`A, 2] (
         28 D^2 $CellContext`\[Beta]^2 
          Subscript[$CellContext`A, 1]^3 + (-8 + 17 D^2) 
          Subscript[$CellContext`A, 1]^4 - 42 Subscript[$CellContext`A, 2]^2 + 
         84 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) - 36 
       Subscript[$CellContext`A, 1]^2 Subscript[$CellContext`A, 4]) 
      Subscript[$CellContext`\[Theta], 0]^4 + 
     32 (Subscript[$CellContext`A, 2] (
         56 D^2 $CellContext`\[Beta]^2 
          Subscript[$CellContext`A, 1]^3 + (-32 + 3 D (4 + 19 D)) 
          Subscript[$CellContext`A, 1]^4 - 210 Subscript[$CellContext`A, 2]^2 + 
         300 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) - 132 
       Subscript[$CellContext`A, 1]^2 Subscript[$CellContext`A, 4]) 
      Subscript[$CellContext`\[Theta], 0]^6 - 
     256 (Subscript[$CellContext`A, 2] (
        28 D^2 $CellContext`\[Beta]^2 
         Subscript[$CellContext`A, 1]^2 + (19 + 6 (1 - 4 D) D) 
         Subscript[$CellContext`A, 1]^3 - 60 Subscript[$CellContext`A, 3]) + 
      39 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 4]) 
     Subscript[$CellContext`\[Theta], 0]^8 - 
     3072 (Subscript[$CellContext`A, 1] (
        14 D^2 $CellContext`\[Beta]^2 + (3 - 2 D^2) 
         Subscript[$CellContext`A, 1]) Subscript[$CellContext`A, 2] + 
      3 Subscript[$CellContext`A, 4]) Subscript[$CellContext`\[Theta], 0]^10 + 
     2048 D ((-28) D $CellContext`\[Beta]^2 + (12 + D) 
        Subscript[$CellContext`A, 1]) Subscript[$CellContext`A, 2] 
      Subscript[$CellContext`\[Theta], 0]^12 + 
     57344 D^2 Subscript[$CellContext`A, 2] 
      Subscript[$CellContext`\[Theta], 0]^14)],
  Editable->False]], "Print",
 CellChangeTimes->{3.7640693037248573`*^9, 3.7640701929165473`*^9, 
  3.7640703634200616`*^9, 3.76407097506795*^9, 3.764089880930562*^9, 
  3.7654223273678055`*^9, 3.7654239960268764`*^9, 3.7654241074328423`*^9, 
  3.7654304323368998`*^9, 3.7654312730973434`*^9, 3.766212315429163*^9, 
  3.7662124287771807`*^9, 3.7670488179931955`*^9, 3.7670494217006264`*^9, 
  3.7670498280100636`*^9, 3.7670505246041074`*^9, 3.770178739662834*^9}],

Cell[BoxData["\<\"============================================================\
=======\"\>"], "Print",
 CellChangeTimes->{3.7640693037248573`*^9, 3.7640701929165473`*^9, 
  3.7640703634200616`*^9, 3.76407097506795*^9, 3.764089880930562*^9, 
  3.7654223273678055`*^9, 3.7654239960268764`*^9, 3.7654241074328423`*^9, 
  3.7654304323368998`*^9, 3.7654312730973434`*^9, 3.766212315429163*^9, 
  3.7662124287771807`*^9, 3.7670488179931955`*^9, 3.7670494217006264`*^9, 
  3.7670498280100636`*^9, 3.7670505246041074`*^9, 3.7701787396658397`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"eq.(37)\:5f0f:    \[Mu](\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \
\\(0\\)]\\))=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"16", " ", "\[Epsilon]", " ", 
       SubscriptBox["A", "2"], " ", 
       SubsuperscriptBox["\[Theta]", "0", "3"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", "1"], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "3"]]}], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SubsuperscriptBox["\[Theta]", "0", "4"]}], 
     RowBox[{
      SubsuperscriptBox["A", "1", "2"], "-", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Theta]", "0", "4"]}]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      SubsuperscriptBox["\[Theta]", "0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["D", "2"]}], " ", 
         SubsuperscriptBox["A", "1", "6"]}], "+", 
        RowBox[{"8", " ", 
         SubsuperscriptBox["A", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"6", " ", "D"}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["D", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "3"]}], "+", 
           RowBox[{"6", " ", 
            SubscriptBox["A", "3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "2"]}], "-", 
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"D", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12"}], "+", 
                 RowBox[{"17", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "4"]}], "+", 
           RowBox[{"18", " ", 
            SubsuperscriptBox["A", "2", "2"]}], "-", 
           RowBox[{"12", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "4"]}], "-", 
        RowBox[{"128", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"6", " ", "D"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["D", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "3"]}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["A", "3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "6"]}], "-", 
        RowBox[{"256", " ", 
         SuperscriptBox["D", "2"], " ", 
         SubsuperscriptBox["A", "1", "2"], " ", 
         SubsuperscriptBox["\[Theta]", "0", "8"]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["A", "1"], "-", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", "1"], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "5"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", "1"], "-", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", "1"], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "7"]}]], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Epsilon]", "3"], " ", 
      SubscriptBox["\[Theta]", "0"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["A", "1", "3"], " ", 
         SubscriptBox["A", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["D", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "4"]}], "+", 
           RowBox[{"6", " ", 
            SubsuperscriptBox["A", "2", "2"]}], "-", 
           RowBox[{"12", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["A", "1", "5"], " ", 
         SubscriptBox["A", "4"]}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["A", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"14", "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"9", " ", "D"}]}], ")"}], " ", "D"}]}], ")"}], 
               " ", 
               SubsuperscriptBox["A", "1", "4"]}], "+", 
              RowBox[{"42", " ", 
               SubsuperscriptBox["A", "2", "2"]}], "-", 
              RowBox[{"84", " ", 
               SubscriptBox["A", "1"], " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
           RowBox[{"42", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "2"]}], "-", 
        RowBox[{"96", " ", 
         SubscriptBox["A", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["D", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["A", "1", "4"]}], "-", 
              RowBox[{"21", " ", 
               SubsuperscriptBox["A", "2", "2"]}], "+", 
              RowBox[{"42", " ", 
               SubscriptBox["A", "1"], " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "-", 
           RowBox[{"18", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "4"]}], "-", 
        RowBox[{"128", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"3", " ", "D"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["D", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["A", "1", "4"]}], "-", 
              RowBox[{"105", " ", 
               SubsuperscriptBox["A", "2", "2"]}], "+", 
              RowBox[{"150", " ", 
               SubscriptBox["A", "1"], " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "-", 
           RowBox[{"66", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "6"]}], "-", 
        RowBox[{"256", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "38"}], "+", 
                 RowBox[{"3", " ", "D", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"23", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
               SubsuperscriptBox["A", "1", "3"]}], "+", 
              RowBox[{"120", " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "-", 
           RowBox[{"78", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "8"]}], "-", 
        RowBox[{"3072", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["D", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "2"]}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["A", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "10"]}], "+", 
        RowBox[{"24576", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "D"}], ")"}], " ", "D", " ", 
         SubscriptBox["A", "1"], " ", 
         SubscriptBox["A", "2"], " ", 
         SubsuperscriptBox["\[Theta]", "0", "12"]}]}], ")"}]}]}]}]}],
  SequenceForm[
  "eq.(37)\:5f0f:    \[Mu](\!\(\*SubscriptBox[\(\[Theta]\), \(0\)]\))=", \
(-16) $CellContext`\[Epsilon] Subscript[$CellContext`A, 2] 
    Subscript[$CellContext`\[Theta], 0]^3 (Subscript[$CellContext`A, 1] + 
      4 Subscript[$CellContext`\[Theta], 0]^2)^(-3) - 16 
   Subscript[$CellContext`\[Theta], 0]^4/(Subscript[$CellContext`A, 1]^2 - 16 
   Subscript[$CellContext`\[Theta], 0]^4) + 
   Rational[8, 3] $CellContext`\[Epsilon]^2 
    Subscript[$CellContext`\[Theta], 0]^2 (Subscript[$CellContext`A, 1] - 4 
      Subscript[$CellContext`\[Theta], 0]^2)^(-1) (
      Subscript[$CellContext`A, 1] + 
      4 Subscript[$CellContext`\[Theta], 0]^2)^(-5) (-D^2 
      Subscript[$CellContext`A, 1]^6 + 
     8 Subscript[$CellContext`A, 1]^2 ((2 + 6 D - 9 D^2) 
        Subscript[$CellContext`A, 1]^3 + 6 Subscript[$CellContext`A, 3]) 
      Subscript[$CellContext`\[Theta], 0]^2 - 
     32 ((-4 + D (-12 + 17 D)) Subscript[$CellContext`A, 1]^4 + 
      18 Subscript[$CellContext`A, 2]^2 - 12 Subscript[$CellContext`A, 1] 
      Subscript[$CellContext`A, 3]) Subscript[$CellContext`\[Theta], 0]^4 - 
     128 ((-2 - 6 D + 9 D^2) Subscript[$CellContext`A, 1]^3 - 6 
      Subscript[$CellContext`A, 3]) Subscript[$CellContext`\[Theta], 0]^6 - 
     256 D^2 Subscript[$CellContext`A, 1]^2 
     Subscript[$CellContext`\[Theta], 0]^8) + 
   Rational[8, 3] $CellContext`\[Epsilon]^3 
    Subscript[$CellContext`\[Theta], 0] (Subscript[$CellContext`A, 1] - 4 
      Subscript[$CellContext`\[Theta], 0]^2)^(-1) (
      Subscript[$CellContext`A, 1] + 
      4 Subscript[$CellContext`\[Theta], 0]^2)^(-7) (
     Subscript[$CellContext`A, 1]^3 
      Subscript[$CellContext`A, 2] ((2 - 3 D^2) 
        Subscript[$CellContext`A, 1]^4 + 6 Subscript[$CellContext`A, 2]^2 - 
       12 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) + 
     6 Subscript[$CellContext`A, 1]^5 Subscript[$CellContext`A, 4] + 
     4 Subscript[$CellContext`A, 1]^2 (
       Subscript[$CellContext`A, 2] ((14 + 3 (4 - 9 D) D) 
          Subscript[$CellContext`A, 1]^4 + 42 Subscript[$CellContext`A, 2]^2 - 
         84 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) + 
       42 Subscript[$CellContext`A, 1]^2 Subscript[$CellContext`A, 4]) 
      Subscript[$CellContext`\[Theta], 0]^2 - 96 
     Subscript[$CellContext`A, 1] (
      Subscript[$CellContext`A, 2] ((-4 + 5 D^2) 
         Subscript[$CellContext`A, 1]^4 - 21 Subscript[$CellContext`A, 2]^2 + 
        42 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) - 18 
      Subscript[$CellContext`A, 1]^2 Subscript[$CellContext`A, 4]) 
     Subscript[$CellContext`\[Theta], 0]^4 - 
     128 (Subscript[$CellContext`A, 2] (
        2 (-8 + 3 D + 9 D^2) Subscript[$CellContext`A, 1]^4 - 105 
        Subscript[$CellContext`A, 2]^2 + 
        150 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) - 66 
      Subscript[$CellContext`A, 1]^2 Subscript[$CellContext`A, 4]) 
     Subscript[$CellContext`\[Theta], 0]^6 - 
     256 (Subscript[$CellContext`A, 2] ((-38 + 3 D (-4 + 23 D)) 
         Subscript[$CellContext`A, 1]^3 + 120 Subscript[$CellContext`A, 3]) - 
      78 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 4]) 
     Subscript[$CellContext`\[Theta], 0]^8 - 
     3072 ((-6 + 11 D^2) Subscript[$CellContext`A, 1]^2 
       Subscript[$CellContext`A, 2] - 6 Subscript[$CellContext`A, 4]) 
     Subscript[$CellContext`\[Theta], 0]^10 + 
     24576 (-2 + D) D Subscript[$CellContext`A, 1] 
      Subscript[$CellContext`A, 2] Subscript[$CellContext`\[Theta], 0]^12)],
  Editable->False]], "Print",
 CellChangeTimes->{3.7640693037248573`*^9, 3.7640701929165473`*^9, 
  3.7640703634200616`*^9, 3.76407097506795*^9, 3.764089880930562*^9, 
  3.7654223273678055`*^9, 3.7654239960268764`*^9, 3.7654241074328423`*^9, 
  3.7654304323368998`*^9, 3.7654312730973434`*^9, 3.766212315429163*^9, 
  3.7662124287771807`*^9, 3.7670488179931955`*^9, 3.7670494217006264`*^9, 
  3.7670498280100636`*^9, 3.7670505246041074`*^9, 3.7701787407483406`*^9}],

Cell[BoxData["\<\"============================================================\
=======\"\>"], "Print",
 CellChangeTimes->{3.7640693037248573`*^9, 3.7640701929165473`*^9, 
  3.7640703634200616`*^9, 3.76407097506795*^9, 3.764089880930562*^9, 
  3.7654223273678055`*^9, 3.7654239960268764`*^9, 3.7654241074328423`*^9, 
  3.7654304323368998`*^9, 3.7654312730973434`*^9, 3.766212315429163*^9, 
  3.7662124287771807`*^9, 3.7670488179931955`*^9, 3.7670494217006264`*^9, 
  3.7670498280100636`*^9, 3.7670505246041074`*^9, 3.770178740752343*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[Mu]\\), \
\\(+\\)]\\)(\[Beta])=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Beta]", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", 
          SubscriptBox["A", "1"]}]]}], ")"}], "2"], 
     RowBox[{"4", " ", "\[Beta]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], "+", 
        SubscriptBox["A", "1"]}]]}]], "-", 
    FractionBox[
     RowBox[{"\[Epsilon]", " ", 
      SubscriptBox["A", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], "+", 
         SubscriptBox["A", "1"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         SubsuperscriptBox["A", "2", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           SubscriptBox["A", "1"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["D", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SubsuperscriptBox["A", "1", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"6", " ", "D"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["D", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "3"]}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["A", "3"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"24", " ", "\[Beta]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], "+", 
         SubscriptBox["A", "1"]}], ")"}], 
       RowBox[{"5", "/", "2"}]]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SubsuperscriptBox["A", "1", "4"]}]], 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"D", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"7", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "6"], " ", 
          SubscriptBox["A", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "+", 
            SubscriptBox["A", "1"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"3", " ", "D"}]}], ")"}], " ", "D"}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "5"], " ", 
          SubscriptBox["A", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "+", 
            SubscriptBox["A", "1"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["D", "2"]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Beta]"}], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "+", 
              SubscriptBox["A", "1"]}]]}], ")"}], " ", 
          SubscriptBox["A", "2"]}], 
         RowBox[{"\[Beta]", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "+", 
            SubscriptBox["A", "1"]}]]}]], "+", 
        RowBox[{"48", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "\[Beta]"]}], "+", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "+", 
              SubscriptBox["A", "1"]}]]]}], ")"}], " ", 
         SubsuperscriptBox["A", "2", "3"]}], "+", 
        RowBox[{"24", " ", 
         SubscriptBox["A", "1"], " ", 
         SubscriptBox["A", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"4", " ", 
             SubscriptBox["A", "3"]}], "\[Beta]"], "+", 
           FractionBox[
            RowBox[{
             SubsuperscriptBox["A", "2", "2"], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                SubscriptBox["A", "1"]}], ")"}], " ", 
              SubscriptBox["A", "3"]}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "+", 
               SubscriptBox["A", "1"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SubsuperscriptBox["A", "1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SubsuperscriptBox["A", "2", "3"]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "+", 
               SubscriptBox["A", "1"]}], ")"}], " ", 
             SubscriptBox["A", "2"], " ", 
             SubscriptBox["A", "3"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
             SubscriptBox["A", "4"]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "+", 
            SubscriptBox["A", "1"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]], "+", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["A", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"8", " ", 
              SubscriptBox["A", "4"]}], "\[Beta]"]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"3", " ", 
              SubsuperscriptBox["A", "2", "3"]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                SubscriptBox["A", "1"]}], ")"}], " ", 
              SubscriptBox["A", "2"], " ", 
              SubscriptBox["A", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
              SubscriptBox["A", "4"]}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "+", 
               SubscriptBox["A", "1"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]]}], ")"}]}]}], ")"}]}]}]}]}],
  SequenceForm[
  "\!\(\*SuperscriptBox[\(\[Mu]\), \(+\)]\)(\[Beta])=", 
   Rational[1, 4] $CellContext`\[Beta]^(-1) ($CellContext`\[Beta]^2 + 
      Subscript[$CellContext`A, 1])^
     Rational[-1, 
       2] ($CellContext`\[Beta] + ($CellContext`\[Beta]^2 + 
        Subscript[$CellContext`A, 1])^Rational[1, 2])^2 + 
   Rational[-1, 4] $CellContext`\[Epsilon] ($CellContext`\[Beta]^2 + 
      Subscript[$CellContext`A, 1])^Rational[-3, 2] 
    Subscript[$CellContext`A, 2] + 
   Rational[1, 
      24] $CellContext`\[Beta]^(-1) $CellContext`\[Epsilon]^2 ($CellContext`\
\[Beta]^2 + Subscript[$CellContext`A, 1])^Rational[-5, 2] (
     9 Subscript[$CellContext`A, 2]^2 + 
     2 ($CellContext`\[Beta]^2 + Subscript[$CellContext`A, 1]) (
       2 D^2 $CellContext`\[Beta]^2 
        Subscript[$CellContext`A, 1]^2 + (-2 - 6 D + 9 D^2) 
        Subscript[$CellContext`A, 1]^3 - 6 Subscript[$CellContext`A, 3])) + 
   Rational[1, 24] $CellContext`\[Epsilon]^3 
    Subscript[$CellContext`A, 1]^(-4) (
     6 (-2 + D (-6 + 7 D)) 
      Subscript[$CellContext`A, 1]^6 ($CellContext`\[Beta]^2 + 
        Subscript[$CellContext`A, 1])^Rational[-5, 2] 
      Subscript[$CellContext`A, 2] + 
     4 (2 + 3 (4 - 3 D) D) 
      Subscript[$CellContext`A, 1]^5 ($CellContext`\[Beta]^2 + 
        Subscript[$CellContext`A, 1])^Rational[-3, 2] 
      Subscript[$CellContext`A, 2] + 
     8 (-2 + 3 D^2) $CellContext`\[Beta]^(-1) 
      Subscript[$CellContext`A, 1]^4 ($CellContext`\[Beta]^2 + 
        Subscript[$CellContext`A, 1])^
       Rational[-1, 2] (-$CellContext`\[Beta] + ($CellContext`\[Beta]^2 + 
         Subscript[$CellContext`A, 1])^Rational[1, 2]) 
      Subscript[$CellContext`A, 2] + 
     48 ((-1)/$CellContext`\[Beta] + ($CellContext`\[Beta]^2 + 
         Subscript[$CellContext`A, 1])^Rational[-1, 2]) 
      Subscript[$CellContext`A, 2]^3 + 
     24 Subscript[$CellContext`A, 1] 
      Subscript[$CellContext`A, 2] (
       4 $CellContext`\[Beta]^(-1) 
        Subscript[$CellContext`A, 3] + ($CellContext`\[Beta]^2 + 
          Subscript[$CellContext`A, 1])^Rational[-3, 2] (
         Subscript[$CellContext`A, 2]^2 - 
         4 ($CellContext`\[Beta]^2 + Subscript[$CellContext`A, 1]) 
         Subscript[$CellContext`A, 3])) + 
     3 Subscript[$CellContext`A, 1]^3 ($CellContext`\[Beta]^2 + 
        Subscript[$CellContext`A, 1])^Rational[-7, 2] (
       5 Subscript[$CellContext`A, 2]^3 - 
       12 ($CellContext`\[Beta]^2 + Subscript[$CellContext`A, 1]) 
       Subscript[$CellContext`A, 2] Subscript[$CellContext`A, 3] + 
       8 ($CellContext`\[Beta]^2 + Subscript[$CellContext`A, 1])^2 
        Subscript[$CellContext`A, 4]) + 
     6 Subscript[$CellContext`A, 1]^2 ((-8) $CellContext`\[Beta]^(-1) 
        Subscript[$CellContext`A, 4] + ($CellContext`\[Beta]^2 + 
          Subscript[$CellContext`A, 1])^Rational[-5, 2] (
         3 Subscript[$CellContext`A, 2]^3 - 
         8 ($CellContext`\[Beta]^2 + Subscript[$CellContext`A, 1]) 
         Subscript[$CellContext`A, 2] Subscript[$CellContext`A, 3] + 
         8 ($CellContext`\[Beta]^2 + Subscript[$CellContext`A, 1])^2 
          Subscript[$CellContext`A, 4])))],
  Editable->False]], "Print",
 CellChangeTimes->{3.7640693037248573`*^9, 3.7640701929165473`*^9, 
  3.7640703634200616`*^9, 3.76407097506795*^9, 3.764089880930562*^9, 
  3.7654223273678055`*^9, 3.7654239960268764`*^9, 3.7654241074328423`*^9, 
  3.7654304323368998`*^9, 3.7654312730973434`*^9, 3.766212315429163*^9, 
  3.7662124287771807`*^9, 3.7670488179931955`*^9, 3.7670494217006264`*^9, 
  3.7670498280100636`*^9, 3.7670505246041074`*^9, 3.7701787615808787`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[Mu]\\), \
\\(-\\)]\\)(\[Beta])=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         SubscriptBox["A", "1"]}], 
        RowBox[{"\[Beta]", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           SubscriptBox["A", "1"]}]]}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"\[Epsilon]", " ", 
      SubscriptBox["A", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], "+", 
         SubscriptBox["A", "1"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", 
         SubsuperscriptBox["A", "2", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           SubscriptBox["A", "1"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["D", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SubsuperscriptBox["A", "1", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"6", " ", "D"}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["D", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "3"]}], "+", 
           RowBox[{"6", " ", 
            SubscriptBox["A", "3"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"24", " ", "\[Beta]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], "+", 
         SubscriptBox["A", "1"]}], ")"}], 
       RowBox[{"5", "/", "2"}]]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SubsuperscriptBox["A", "1", "4"]}]], 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"7", " ", "D"}]}], ")"}], " ", "D"}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "6"], " ", 
          SubscriptBox["A", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "+", 
            SubscriptBox["A", "1"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "D", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"3", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "5"], " ", 
          SubscriptBox["A", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "+", 
            SubscriptBox["A", "1"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["D", "2"]}]}], ")"}], " ", 
          SubsuperscriptBox["A", "1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Beta]", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "+", 
              SubscriptBox["A", "1"]}]]}], ")"}], " ", 
          SubscriptBox["A", "2"]}], 
         RowBox[{"\[Beta]", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "+", 
            SubscriptBox["A", "1"]}]]}]], "-", 
        FractionBox[
         RowBox[{"48", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox["\[Beta]", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "+", 
               SubscriptBox["A", "1"]}]]]}], ")"}], " ", 
          SubsuperscriptBox["A", "2", "3"]}], "\[Beta]"], "+", 
        RowBox[{"24", " ", 
         SubscriptBox["A", "1"], " ", 
         SubscriptBox["A", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             SubsuperscriptBox["A", "2", "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                SubscriptBox["A", "1"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "\[Beta]"], "+", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 SubscriptBox["A", "1"]}]]]}], ")"}], " ", 
            SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SubsuperscriptBox["A", "1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], " ", 
             SubsuperscriptBox["A", "2", "3"]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "+", 
               SubscriptBox["A", "1"]}], ")"}], " ", 
             SubscriptBox["A", "2"], " ", 
             SubscriptBox["A", "3"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
             SubscriptBox["A", "4"]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "+", 
            SubscriptBox["A", "1"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"6", " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "\[Beta]", " ", 
             SubsuperscriptBox["A", "2", "3"]}], "+", 
            RowBox[{"8", " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "+", 
               SubscriptBox["A", "1"]}], ")"}], " ", 
             SubscriptBox["A", "2"], " ", 
             SubscriptBox["A", "3"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                SubscriptBox["A", "1"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Beta]", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 SubscriptBox["A", "1"]}]]}], ")"}], " ", 
             SubscriptBox["A", "4"]}]}], ")"}]}], 
         RowBox[{"\[Beta]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "+", 
             SubscriptBox["A", "1"]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}]]}], ")"}]}]}]}]}],
  SequenceForm[
  "\!\(\*SuperscriptBox[\(\[Mu]\), \(-\)]\)(\[Beta])=", 
   Rational[1, 4] (
     2 - $CellContext`\[Beta]^(-1) ($CellContext`\[Beta]^2 + 
       Subscript[$CellContext`A, 1])^Rational[-1, 2] (
      2 $CellContext`\[Beta]^2 + Subscript[$CellContext`A, 1])) + 
   Rational[1, 4] $CellContext`\[Epsilon] ($CellContext`\[Beta]^2 + 
      Subscript[$CellContext`A, 1])^Rational[-3, 2] 
    Subscript[$CellContext`A, 2] + 
   Rational[1, 
      24] $CellContext`\[Beta]^(-1) $CellContext`\[Epsilon]^2 ($CellContext`\
\[Beta]^2 + Subscript[$CellContext`A, 1])^
     Rational[-5, 2] ((-9) Subscript[$CellContext`A, 2]^2 + 
     2 ($CellContext`\[Beta]^2 + 
       Subscript[$CellContext`A, 1]) ((-2) D^2 $CellContext`\[Beta]^2 
        Subscript[$CellContext`A, 1]^2 + (2 + 6 D - 9 D^2) 
        Subscript[$CellContext`A, 1]^3 + 6 Subscript[$CellContext`A, 3])) + 
   Rational[1, 24] $CellContext`\[Epsilon]^3 
    Subscript[$CellContext`A, 1]^(-4) (
     6 (2 + (6 - 7 D) D) 
      Subscript[$CellContext`A, 1]^6 ($CellContext`\[Beta]^2 + 
        Subscript[$CellContext`A, 1])^Rational[-5, 2] 
      Subscript[$CellContext`A, 2] + 
     4 (-2 + 3 D (-4 + 3 D)) 
      Subscript[$CellContext`A, 1]^5 ($CellContext`\[Beta]^2 + 
        Subscript[$CellContext`A, 1])^Rational[-3, 2] 
      Subscript[$CellContext`A, 2] + 
     8 (-2 + 3 D^2) $CellContext`\[Beta]^(-1) 
      Subscript[$CellContext`A, 1]^4 ($CellContext`\[Beta]^2 + 
        Subscript[$CellContext`A, 1])^
       Rational[-1, 2] ($CellContext`\[Beta] + ($CellContext`\[Beta]^2 + 
         Subscript[$CellContext`A, 1])^Rational[1, 2]) 
      Subscript[$CellContext`A, 2] - 
     48 $CellContext`\[Beta]^(-1) (
      1 + $CellContext`\[Beta] ($CellContext`\[Beta]^2 + 
         Subscript[$CellContext`A, 1])^Rational[-1, 2]) 
     Subscript[$CellContext`A, 2]^3 + 
     24 Subscript[$CellContext`A, 1] 
      Subscript[$CellContext`A, 
        2] (-($CellContext`\[Beta]^2 + Subscript[$CellContext`A, 1])^
         Rational[-3, 2] Subscript[$CellContext`A, 2]^2 + 
       4 ($CellContext`\[Beta]^(-1) + ($CellContext`\[Beta]^2 + 
           Subscript[$CellContext`A, 1])^Rational[-1, 2]) 
        Subscript[$CellContext`A, 3]) + 
     3 Subscript[$CellContext`A, 1]^3 ($CellContext`\[Beta]^2 + 
        Subscript[$CellContext`A, 1])^
       Rational[-7, 2] ((-5) Subscript[$CellContext`A, 2]^3 + 
       12 ($CellContext`\[Beta]^2 + Subscript[$CellContext`A, 1]) 
        Subscript[$CellContext`A, 2] Subscript[$CellContext`A, 3] - 
       8 ($CellContext`\[Beta]^2 + Subscript[$CellContext`A, 1])^2 
       Subscript[$CellContext`A, 4]) + 
     6 $CellContext`\[Beta]^(-1) 
      Subscript[$CellContext`A, 1]^2 ($CellContext`\[Beta]^2 + 
        Subscript[$CellContext`A, 1])^
       Rational[-5, 2] ((-3) $CellContext`\[Beta] 
        Subscript[$CellContext`A, 2]^3 + 
       8 $CellContext`\[Beta] ($CellContext`\[Beta]^2 + 
         Subscript[$CellContext`A, 1]) Subscript[$CellContext`A, 2] 
        Subscript[$CellContext`A, 3] - 
       8 ($CellContext`\[Beta]^2 + 
         Subscript[$CellContext`A, 
           1])^2 ($CellContext`\[Beta] + ($CellContext`\[Beta]^2 + 
          Subscript[$CellContext`A, 1])^Rational[1, 2]) 
       Subscript[$CellContext`A, 4]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.7640693037248573`*^9, 3.7640701929165473`*^9, 
  3.7640703634200616`*^9, 3.76407097506795*^9, 3.764089880930562*^9, 
  3.7654223273678055`*^9, 3.7654239960268764`*^9, 3.7654241074328423`*^9, 
  3.7654304323368998`*^9, 3.7654312730973434`*^9, 3.766212315429163*^9, 
  3.7662124287771807`*^9, 3.7670488179931955`*^9, 3.7670494217006264`*^9, 
  3.7670498280100636`*^9, 3.7670505246041074`*^9, 3.7701787947467184`*^9}],

Cell[BoxData["\<\"============================================================\
=======\"\>"], "Print",
 CellChangeTimes->{3.7640693037248573`*^9, 3.7640701929165473`*^9, 
  3.7640703634200616`*^9, 3.76407097506795*^9, 3.764089880930562*^9, 
  3.7654223273678055`*^9, 3.7654239960268764`*^9, 3.7654241074328423`*^9, 
  3.7654304323368998`*^9, 3.7654312730973434`*^9, 3.766212315429163*^9, 
  3.7662124287771807`*^9, 3.7670488179931955`*^9, 3.7670494217006264`*^9, 
  3.7670498280100636`*^9, 3.7670505246041074`*^9, 3.7701787947492113`*^9}],

Cell[BoxData["\<\"eqs. (42)-(45):\"\>"], "Print",
 CellChangeTimes->{3.7640693037248573`*^9, 3.7640701929165473`*^9, 
  3.7640703634200616`*^9, 3.76407097506795*^9, 3.764089880930562*^9, 
  3.7654223273678055`*^9, 3.7654239960268764`*^9, 3.7654241074328423`*^9, 
  3.7654304323368998`*^9, 3.7654312730973434`*^9, 3.766212315429163*^9, 
  3.7662124287771807`*^9, 3.7670488179931955`*^9, 3.7670494217006264`*^9, 
  3.7670498280100636`*^9, 3.7670505246041074`*^9, 3.770178794751712*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Mu]\\), \\(+\\)]\\)\"\>", 
    "0"], "\[InvisibleSpace]", "\<\"+\"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Mu]\\), \\(-\\)]\\)\"\>", 
    "0"], "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm[
   Subscript["\!\(\*SuperscriptBox[\(\[Mu]\), \(+\)]\)", 0], "+", 
   Subscript["\!\(\*SuperscriptBox[\(\[Mu]\), \(-\)]\)", 0], "=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.7640693037248573`*^9, 3.7640701929165473`*^9, 
  3.7640703634200616`*^9, 3.76407097506795*^9, 3.764089880930562*^9, 
  3.7654223273678055`*^9, 3.7654239960268764`*^9, 3.7654241074328423`*^9, 
  3.7654304323368998`*^9, 3.7654312730973434`*^9, 3.766212315429163*^9, 
  3.7662124287771807`*^9, 3.7670488179931955`*^9, 3.7670494217006264`*^9, 
  3.7670498280100636`*^9, 3.7670505246041074`*^9, 3.7701787947539067`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Mu]\\), \\(+\\)]\\)\"\>", 
    "1"], "\[InvisibleSpace]", "\<\"+\"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Mu]\\), \\(-\\)]\\)\"\>", 
    "1"], "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm[
   Subscript["\!\(\*SuperscriptBox[\(\[Mu]\), \(+\)]\)", 1], "+", 
   Subscript["\!\(\*SuperscriptBox[\(\[Mu]\), \(-\)]\)", 1], "=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.7640693037248573`*^9, 3.7640701929165473`*^9, 
  3.7640703634200616`*^9, 3.76407097506795*^9, 3.764089880930562*^9, 
  3.7654223273678055`*^9, 3.7654239960268764`*^9, 3.7654241074328423`*^9, 
  3.7654304323368998`*^9, 3.7654312730973434`*^9, 3.766212315429163*^9, 
  3.7662124287771807`*^9, 3.7670488179931955`*^9, 3.7670494217006264`*^9, 
  3.7670498280100636`*^9, 3.7670505246041074`*^9, 3.770178794755908*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Mu]\\), \\(+\\)]\\)\"\>", 
    "2"], "\[InvisibleSpace]", "\<\"+\"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Mu]\\), \\(-\\)]\\)\"\>", 
    "2"], "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm[
   Subscript["\!\(\*SuperscriptBox[\(\[Mu]\), \(+\)]\)", 2], "+", 
   Subscript["\!\(\*SuperscriptBox[\(\[Mu]\), \(-\)]\)", 2], "=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.7640693037248573`*^9, 3.7640701929165473`*^9, 
  3.7640703634200616`*^9, 3.76407097506795*^9, 3.764089880930562*^9, 
  3.7654223273678055`*^9, 3.7654239960268764`*^9, 3.7654241074328423`*^9, 
  3.7654304323368998`*^9, 3.7654312730973434`*^9, 3.766212315429163*^9, 
  3.7662124287771807`*^9, 3.7670488179931955`*^9, 3.7670494217006264`*^9, 
  3.7670498280100636`*^9, 3.7670505246041074`*^9, 3.7701787948399687`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Mu]\\), \\(+\\)]\\)\"\>", 
    "3"], "\[InvisibleSpace]", "\<\"+\"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Mu]\\), \\(-\\)]\\)\"\>", 
    "3"], "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["D", "2"]}]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "4"]}], "-", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["A", "2", "2"]}], "+", 
          RowBox[{"12", " ", 
           SubscriptBox["A", "1"], " ", 
           SubscriptBox["A", "3"]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["A", "1", "2"], " ", 
        SubscriptBox["A", "4"]}]}], ")"}]}], 
    RowBox[{"3", " ", "\[Beta]", " ", 
     SubsuperscriptBox["A", "1", "4"]}]]}],
  SequenceForm[
   Subscript["\!\(\*SuperscriptBox[\(\[Mu]\), \(+\)]\)", 3], "+", 
   Subscript["\!\(\*SuperscriptBox[\(\[Mu]\), \(-\)]\)", 3], "=", 
   Rational[2, 3] $CellContext`\[Beta]^(-1) 
   Subscript[$CellContext`A, 1]^(-4) (
    Subscript[$CellContext`A, 2] ((-2 + 3 D^2) Subscript[$CellContext`A, 1]^4 - 
      6 Subscript[$CellContext`A, 2]^2 + 
      12 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) - 6 
    Subscript[$CellContext`A, 1]^2 Subscript[$CellContext`A, 4])],
  Editable->False]], "Print",
 CellChangeTimes->{3.7640693037248573`*^9, 3.7640701929165473`*^9, 
  3.7640703634200616`*^9, 3.76407097506795*^9, 3.764089880930562*^9, 
  3.7654223273678055`*^9, 3.7654239960268764`*^9, 3.7654241074328423`*^9, 
  3.7654304323368998`*^9, 3.7654312730973434`*^9, 3.766212315429163*^9, 
  3.7662124287771807`*^9, 3.7670488179931955`*^9, 3.7670494217006264`*^9, 
  3.7670498280100636`*^9, 3.7670505246041074`*^9, 3.7701787951857796`*^9}],

Cell[BoxData["\<\"============================================================\
=======\"\>"], "Print",
 CellChangeTimes->{3.7640693037248573`*^9, 3.7640701929165473`*^9, 
  3.7640703634200616`*^9, 3.76407097506795*^9, 3.764089880930562*^9, 
  3.7654223273678055`*^9, 3.7654239960268764`*^9, 3.7654241074328423`*^9, 
  3.7654304323368998`*^9, 3.7654312730973434`*^9, 3.766212315429163*^9, 
  3.7662124287771807`*^9, 3.7670488179931955`*^9, 3.7670494217006264`*^9, 
  3.7670498280100636`*^9, 3.7670505246041074`*^9, 3.770178795187796*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"processing time:    \"\>", "\[InvisibleSpace]", 
   "753.1776984`10.027412449902572", "\[InvisibleSpace]", "\<\"s\"\>"}],
  SequenceForm["processing time:    ", 753.1776984`10.027412449902572, "s"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7640693037248573`*^9, 3.7640701929165473`*^9, 
  3.7640703634200616`*^9, 3.76407097506795*^9, 3.764089880930562*^9, 
  3.7654223273678055`*^9, 3.7654239960268764`*^9, 3.7654241074328423`*^9, 
  3.7654304323368998`*^9, 3.7654312730973434`*^9, 3.766212315429163*^9, 
  3.7662124287771807`*^9, 3.7670488179931955`*^9, 3.7670494217006264`*^9, 
  3.7670498280100636`*^9, 3.7670505246041074`*^9, 3.770178795188799*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.763682213471889*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Theta]", "0", "4"]}], 
      RowBox[{
       SubsuperscriptBox["A", "1", "2"], "-", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["\[Theta]", "0", "4"]}]}]]}], "-", 
    FractionBox[
     RowBox[{"16", " ", "\[Epsilon]", " ", 
      SubscriptBox["A", "2"], " ", 
      SubsuperscriptBox["\[Theta]", "0", "3"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["A", "1"], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "3"]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       SubsuperscriptBox["\[Theta]", "0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["D", "2"]}], " ", 
          SubsuperscriptBox["A", "1", "6"]}], "+", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"6", " ", "D"}], "-", 
               RowBox[{"9", " ", 
                SuperscriptBox["D", "2"]}]}], ")"}], " ", 
             SubsuperscriptBox["A", "1", "3"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["A", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["\[Theta]", "0", "2"]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"D", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "12"}], "+", 
                  RowBox[{"17", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
             SubsuperscriptBox["A", "1", "4"]}], "+", 
            RowBox[{"18", " ", 
             SubsuperscriptBox["A", "2", "2"]}], "-", 
            RowBox[{"12", " ", 
             SubscriptBox["A", "1"], " ", 
             SubscriptBox["A", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["\[Theta]", "0", "4"]}], "-", 
         RowBox[{"128", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"6", " ", "D"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["D", "2"]}]}], ")"}], " ", 
             SubsuperscriptBox["A", "1", "3"]}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["A", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["\[Theta]", "0", "6"]}], "-", 
         RowBox[{"256", " ", 
          SuperscriptBox["D", "2"], " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          SubsuperscriptBox["\[Theta]", "0", "8"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", "1"], "-", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", "1"], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "5"]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", "1"], "-", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", "1"], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "7"]}]], "8", 
     " ", 
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     SubscriptBox["\[Theta]", "0"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["A", "1", "3"], " ", 
        SubscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["D", "2"]}]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "4"]}], "+", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["A", "2", "2"]}], "-", 
          RowBox[{"12", " ", 
           SubscriptBox["A", "1"], " ", 
           SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["A", "1", "5"], " ", 
        SubscriptBox["A", "4"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["A", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["A", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"14", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"9", " ", "D"}]}], ")"}], " ", "D"}]}], ")"}], " ", 
              SubsuperscriptBox["A", "1", "4"]}], "+", 
             RowBox[{"42", " ", 
              SubsuperscriptBox["A", "2", "2"]}], "-", 
             RowBox[{"84", " ", 
              SubscriptBox["A", "1"], " ", 
              SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
          RowBox[{"42", " ", 
           SubsuperscriptBox["A", "1", "2"], " ", 
           SubscriptBox["A", "4"]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Theta]", "0", "2"]}], "-", 
       RowBox[{"96", " ", 
        SubscriptBox["A", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["A", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["D", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["A", "1", "4"]}], "-", 
             RowBox[{"21", " ", 
              SubsuperscriptBox["A", "2", "2"]}], "+", 
             RowBox[{"42", " ", 
              SubscriptBox["A", "1"], " ", 
              SubscriptBox["A", "3"]}]}], ")"}]}], "-", 
          RowBox[{"18", " ", 
           SubsuperscriptBox["A", "1", "2"], " ", 
           SubscriptBox["A", "4"]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Theta]", "0", "4"]}], "-", 
       RowBox[{"128", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["A", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"3", " ", "D"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["D", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["A", "1", "4"]}], "-", 
             RowBox[{"105", " ", 
              SubsuperscriptBox["A", "2", "2"]}], "+", 
             RowBox[{"150", " ", 
              SubscriptBox["A", "1"], " ", 
              SubscriptBox["A", "3"]}]}], ")"}]}], "-", 
          RowBox[{"66", " ", 
           SubsuperscriptBox["A", "1", "2"], " ", 
           SubscriptBox["A", "4"]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Theta]", "0", "6"]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["A", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "38"}], "+", 
                RowBox[{"3", " ", "D", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"23", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
              SubsuperscriptBox["A", "1", "3"]}], "+", 
             RowBox[{"120", " ", 
              SubscriptBox["A", "3"]}]}], ")"}]}], "-", 
          RowBox[{"78", " ", 
           SubscriptBox["A", "1"], " ", 
           SubscriptBox["A", "4"]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Theta]", "0", "8"]}], "-", 
       RowBox[{"3072", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["D", "2"]}]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "2"], " ", 
           SubscriptBox["A", "2"]}], "-", 
          RowBox[{"6", " ", 
           SubscriptBox["A", "4"]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Theta]", "0", "10"]}], "+", 
       RowBox[{"24576", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "D"}], ")"}], " ", "D", " ", 
        SubscriptBox["A", "1"], " ", 
        SubscriptBox["A", "2"], " ", 
        SubsuperscriptBox["\[Theta]", "0", "12"]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fp", "=", 
   RowBox[{"f", "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Theta]", "0"], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], "*", 
       RowBox[{"(", 
        RowBox[{"\[Beta]", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           SubscriptBox["A", "1"]}]]}], ")"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fm", "=", 
   RowBox[{"f", "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Theta]", "0"], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], "*", 
       RowBox[{"(", 
        RowBox[{"\[Beta]", "-", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           SubscriptBox["A", "1"]}]]}], ")"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]coef", "[", "i_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Numerator", "@", 
      RowBox[{"FullSimplify", "@", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"fp", "-", "fm"}], ",", "\[Epsilon]", ",", "i"}], "]"}]}]}], 
     ",", "\[Beta]"}], "]"}]}], 
  "                       "}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<The total magnification\:ff1a  \!\(\*SubscriptBox[\(\[Mu]\), \
\(tot\)]\)(\[Beta])=\>\"", ",", 
   RowBox[{
    RowBox[{"FullSimplify", "@", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"fp", "-", "fm"}], ",", "\[Epsilon]", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"FullSimplify", "@", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"fp", "-", "fm"}], ",", "\[Epsilon]", ",", "1"}], "]"}]}], 
     "*", "\[Epsilon]"}], "+", 
    RowBox[{
     RowBox[{"FullSimplify", "@", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"fp", "-", "fm"}], ",", "\[Epsilon]", ",", "2"}], "]"}]}], 
     "*", 
     SuperscriptBox["\[Epsilon]", "2"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"Denominator", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"fp", "-", "fm"}], ",", "\[Epsilon]", ",", "3"}], "]"}], 
         ",", 
         RowBox[{"\[Beta]", ">", "0"}]}], "]"}], "]"}]], "*", 
     RowBox[{"(", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "@", 
         RowBox[{"Numerator", "[", 
          RowBox[{"FullSimplify", "@", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"fp", "-", "fm"}], ",", "\[Epsilon]", ",", "3"}], 
            "]"}]}], "]"}]}], ",", "\[Beta]"}], "]"}], ")"}], "*", 
     SuperscriptBox["\[Epsilon]", "3"]}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<eq.(47)   the total magnification as a series in \[Beta]:  \
\!\(\*SubscriptBox[\(\[Mu]\), \(tot\)]\)(\[Beta])=\>\"", ",", " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "n"], 
    RowBox[{
     FractionBox["1", 
      RowBox[{"Denominator", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"fp", "-", "fm"}], ",", "\[Epsilon]", ",", "j"}], "]"}], 
         ",", 
         RowBox[{"\[Beta]", ">", "0"}]}], "]"}], "]"}]], "*", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], 
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{"\[Mu]coef", "[", "j", "]"}], ",", "\[Beta]"}], "]"}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"FullSimplify", "@", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"\[Mu]coef", "[", "j", "]"}], ",", "\[Beta]", ",", "i"}], 
           "]"}]}], ")"}], "*", 
        SuperscriptBox["\[Beta]", "i"]}]}], ")"}], "*", 
     SuperscriptBox["\[Epsilon]", "j"]}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7654242173963594`*^9, 3.765424226004445*^9}, {
  3.767049539096664*^9, 3.767049553305192*^9}, {3.7701782266513076`*^9, 
  3.7701782812921333`*^9}, {3.7701783489489737`*^9, 3.7701783690854073`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The total magnification\:ff1a  \
\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(tot\\)]\\)(\[Beta])=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[Beta]", "2"]}], "+", 
      SubscriptBox["A", "1"]}], 
     RowBox[{"2", " ", "\[Beta]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], "+", 
        SubscriptBox["A", "1"]}]]}]], "-", 
    FractionBox[
     RowBox[{"\[Epsilon]", " ", 
      SubscriptBox["A", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], "+", 
         SubscriptBox["A", "1"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         SubsuperscriptBox["A", "2", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           SubscriptBox["A", "1"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["D", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SubsuperscriptBox["A", "1", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"6", " ", "D"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["D", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "3"]}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["A", "3"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"12", " ", "\[Beta]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], "+", 
         SubscriptBox["A", "1"]}], ")"}], 
       RowBox[{"5", "/", "2"}]]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"12", " ", 
       SubsuperscriptBox["A", "1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", 
          SubscriptBox["A", "1"]}], ")"}], 
        RowBox[{"7", "/", "2"}]]}]], 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", "D"}]}], ")"}], " ", "D"}]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "7"], " ", 
         SubscriptBox["A", "2"]}], "+", 
        RowBox[{"105", " ", 
         SubsuperscriptBox["A", "1", "3"], " ", 
         SubsuperscriptBox["A", "2", "3"]}], "-", 
        RowBox[{"180", " ", 
         SubsuperscriptBox["A", "1", "4"], " ", 
         SubscriptBox["A", "2"], " ", 
         SubscriptBox["A", "3"]}], "+", 
        RowBox[{"72", " ", 
         SubsuperscriptBox["A", "1", "5"], " ", 
         SubscriptBox["A", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["D", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "4"], " ", 
            SubscriptBox["A", "2"]}], "+", 
           RowBox[{"48", " ", 
            SubsuperscriptBox["A", "2", "3"]}], "-", 
           RowBox[{"96", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "2"], " ", 
            SubscriptBox["A", "3"]}], "+", 
           RowBox[{"48", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"9", " ", "D"}]}], ")"}], " ", "D"}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "5"], " ", 
            SubscriptBox["A", "2"]}], "+", 
           RowBox[{"168", " ", 
            SubscriptBox["A", "1"], " ", 
            SubsuperscriptBox["A", "2", "3"]}], "-", 
           RowBox[{"336", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "2"], " ", 
            SubscriptBox["A", "3"]}], "+", 
           RowBox[{"168", " ", 
            SubsuperscriptBox["A", "1", "3"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"26", "+", 
              RowBox[{"30", " ", "D"}], "-", 
              RowBox[{"51", " ", 
               SuperscriptBox["D", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "6"], " ", 
            SubscriptBox["A", "2"]}], "+", 
           RowBox[{"210", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubsuperscriptBox["A", "2", "3"]}], "-", 
           RowBox[{"420", " ", 
            SubsuperscriptBox["A", "1", "3"], " ", 
            SubscriptBox["A", "2"], " ", 
            SubscriptBox["A", "3"]}], "+", 
           RowBox[{"192", " ", 
            SubsuperscriptBox["A", "1", "4"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}]}]}], ")"}]}]}]}]}],
  SequenceForm[
  "The total magnification\:ff1a  \!\(\*SubscriptBox[\(\[Mu]\), \(tot\)]\)(\
\[Beta])=", 
   Rational[1, 2] $CellContext`\[Beta]^(-1) ($CellContext`\[Beta]^2 + 
      Subscript[$CellContext`A, 1])^Rational[-1, 2] (2 $CellContext`\[Beta]^2 + 
     Subscript[$CellContext`A, 1]) + 
   Rational[-1, 2] $CellContext`\[Epsilon] ($CellContext`\[Beta]^2 + 
      Subscript[$CellContext`A, 1])^Rational[-3, 2] 
    Subscript[$CellContext`A, 2] + 
   Rational[1, 
      12] $CellContext`\[Beta]^(-1) $CellContext`\[Epsilon]^2 ($CellContext`\
\[Beta]^2 + Subscript[$CellContext`A, 1])^Rational[-5, 2] (
     9 Subscript[$CellContext`A, 2]^2 + 
     2 ($CellContext`\[Beta]^2 + Subscript[$CellContext`A, 1]) (
       2 D^2 $CellContext`\[Beta]^2 
        Subscript[$CellContext`A, 1]^2 + (-2 - 6 D + 9 D^2) 
        Subscript[$CellContext`A, 1]^3 - 6 Subscript[$CellContext`A, 3])) + 
   Rational[1, 12] $CellContext`\[Epsilon]^3 
    Subscript[$CellContext`A, 1]^(-4) ($CellContext`\[Beta]^2 + 
      Subscript[$CellContext`A, 1])^Rational[-7, 2] (
     6 (2 + (2 - 3 D) D) Subscript[$CellContext`A, 1]^7 
      Subscript[$CellContext`A, 2] + 
     105 Subscript[$CellContext`A, 1]^3 Subscript[$CellContext`A, 2]^3 - 180 
     Subscript[$CellContext`A, 1]^4 Subscript[$CellContext`A, 2] 
     Subscript[$CellContext`A, 3] + 
     72 Subscript[$CellContext`A, 1]^5 
      Subscript[$CellContext`A, 
        4] + $CellContext`\[Beta]^6 ((-8) (-2 + 3 D^2) 
        Subscript[$CellContext`A, 1]^4 Subscript[$CellContext`A, 2] + 
       48 Subscript[$CellContext`A, 2]^3 - 96 Subscript[$CellContext`A, 1] 
       Subscript[$CellContext`A, 2] Subscript[$CellContext`A, 3] + 
       48 Subscript[$CellContext`A, 1]^2 
        Subscript[$CellContext`A, 4]) + $CellContext`\[Beta]^4 (
       4 (14 + 3 (4 - 9 D) D) Subscript[$CellContext`A, 1]^5 
        Subscript[$CellContext`A, 2] + 
       168 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 2]^3 - 336 
       Subscript[$CellContext`A, 1]^2 Subscript[$CellContext`A, 2] 
       Subscript[$CellContext`A, 3] + 
       168 Subscript[$CellContext`A, 1]^3 
        Subscript[$CellContext`A, 4]) + $CellContext`\[Beta]^2 (
       2 (26 + 30 D - 51 D^2) Subscript[$CellContext`A, 1]^6 
        Subscript[$CellContext`A, 2] + 
       210 Subscript[$CellContext`A, 1]^2 Subscript[$CellContext`A, 2]^3 - 
       420 Subscript[$CellContext`A, 1]^3 Subscript[$CellContext`A, 2] 
       Subscript[$CellContext`A, 3] + 
       192 Subscript[$CellContext`A, 1]^4 Subscript[$CellContext`A, 4]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.76542971003442*^9, 3.7670495710602674`*^9, 
  3.7701788042270966`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"eq.(47)   the total magnification as a series in \[Beta]:  \\!\
\\(\\*SubscriptBox[\\(\[Mu]\\), \\(tot\\)]\\)(\[Beta])=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[Beta]", "2"]}], "+", 
      SubscriptBox["A", "1"]}], 
     RowBox[{"2", " ", "\[Beta]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], "+", 
        SubscriptBox["A", "1"]}]]}]], "-", 
    FractionBox[
     RowBox[{"\[Epsilon]", " ", 
      SubscriptBox["A", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], "+", 
         SubscriptBox["A", "1"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["D", "2"], " ", 
         SuperscriptBox["\[Beta]", "4"], " ", 
         SubsuperscriptBox["A", "1", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"6", " ", "D"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["D", "2"]}]}], ")"}], " ", 
         SubsuperscriptBox["A", "1", "4"]}], "+", 
        RowBox[{"9", " ", 
         SubsuperscriptBox["A", "2", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"D", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"11", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "3"]}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["A", "3"]}]}], ")"}]}], "-", 
        RowBox[{"12", " ", 
         SubscriptBox["A", "1"], " ", 
         SubscriptBox["A", "3"]}]}], ")"}]}], 
     RowBox[{"12", " ", "\[Beta]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], "+", 
         SubscriptBox["A", "1"]}], ")"}], 
       RowBox[{"5", "/", "2"}]]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"12", " ", 
       SubsuperscriptBox["A", "1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", 
          SubscriptBox["A", "1"]}], ")"}], 
        RowBox[{"7", "/", "2"}]]}]], 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["\[Beta]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["D", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["A", "1", "4"]}], "+", 
              RowBox[{"6", " ", 
               SubsuperscriptBox["A", "2", "2"]}], "-", 
              RowBox[{"12", " ", 
               SubscriptBox["A", "1"], " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["A", "1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"4", " ", "D"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["D", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["A", "1", "4"]}], "+", 
              RowBox[{"35", " ", 
               SubsuperscriptBox["A", "2", "2"]}], "-", 
              RowBox[{"60", " ", 
               SubscriptBox["A", "1"], " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
           RowBox[{"24", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Beta]", "4"], " ", 
         SubscriptBox["A", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"14", "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"9", " ", "D"}]}], ")"}], " ", "D"}]}], ")"}], 
               " ", 
               SubsuperscriptBox["A", "1", "4"]}], "+", 
              RowBox[{"42", " ", 
               SubsuperscriptBox["A", "2", "2"]}], "-", 
              RowBox[{"84", " ", 
               SubscriptBox["A", "1"], " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
           RowBox[{"42", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         SubsuperscriptBox["A", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"26", "+", 
                 RowBox[{"30", " ", "D"}], "-", 
                 RowBox[{"51", " ", 
                  SuperscriptBox["D", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["A", "1", "4"]}], "+", 
              RowBox[{"105", " ", 
               SubsuperscriptBox["A", "2", "2"]}], "-", 
              RowBox[{"210", " ", 
               SubscriptBox["A", "1"], " ", 
               SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
           RowBox[{"96", " ", 
            SubsuperscriptBox["A", "1", "2"], " ", 
            SubscriptBox["A", "4"]}]}], ")"}]}]}], ")"}]}]}]}]}],
  SequenceForm[
  "eq.(47)   the total magnification as a series in \[Beta]:  \
\!\(\*SubscriptBox[\(\[Mu]\), \(tot\)]\)(\[Beta])=", 
   Rational[1, 2] $CellContext`\[Beta]^(-1) ($CellContext`\[Beta]^2 + 
      Subscript[$CellContext`A, 1])^Rational[-1, 2] (2 $CellContext`\[Beta]^2 + 
     Subscript[$CellContext`A, 1]) + 
   Rational[-1, 2] $CellContext`\[Epsilon] ($CellContext`\[Beta]^2 + 
      Subscript[$CellContext`A, 1])^Rational[-3, 2] 
    Subscript[$CellContext`A, 2] + 
   Rational[1, 
      12] $CellContext`\[Beta]^(-1) $CellContext`\[Epsilon]^2 ($CellContext`\
\[Beta]^2 + Subscript[$CellContext`A, 1])^Rational[-5, 2] (
     4 D^2 $CellContext`\[Beta]^4 Subscript[$CellContext`A, 1]^2 + 
     2 (-2 - 6 D + 9 D^2) Subscript[$CellContext`A, 1]^4 + 
     9 Subscript[$CellContext`A, 2]^2 + 
     2 $CellContext`\[Beta]^2 ((-2 + D (-6 + 11 D)) 
        Subscript[$CellContext`A, 1]^3 - 6 Subscript[$CellContext`A, 3]) - 12 
     Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) + 
   Rational[1, 12] $CellContext`\[Epsilon]^3 
    Subscript[$CellContext`A, 1]^(-4) ($CellContext`\[Beta]^2 + 
      Subscript[$CellContext`A, 1])^Rational[-7, 2] (
     8 $CellContext`\[Beta]^6 (
       Subscript[$CellContext`A, 2] ((2 - 3 D^2) 
          Subscript[$CellContext`A, 1]^4 + 6 Subscript[$CellContext`A, 2]^2 - 
         12 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) + 
       6 Subscript[$CellContext`A, 1]^2 Subscript[$CellContext`A, 4]) + 
     3 Subscript[$CellContext`A, 1]^3 (
       Subscript[$CellContext`A, 2] ((4 + 4 D - 6 D^2) 
          Subscript[$CellContext`A, 1]^4 + 35 Subscript[$CellContext`A, 2]^2 - 
         60 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) + 
       24 Subscript[$CellContext`A, 1]^2 Subscript[$CellContext`A, 4]) + 
     4 $CellContext`\[Beta]^4 
      Subscript[$CellContext`A, 1] (
       Subscript[$CellContext`A, 2] ((14 + 3 (4 - 9 D) D) 
          Subscript[$CellContext`A, 1]^4 + 42 Subscript[$CellContext`A, 2]^2 - 
         84 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) + 
       42 Subscript[$CellContext`A, 1]^2 Subscript[$CellContext`A, 4]) + 
     2 $CellContext`\[Beta]^2 
      Subscript[$CellContext`A, 1]^2 (
       Subscript[$CellContext`A, 2] ((26 + 30 D - 51 D^2) 
          Subscript[$CellContext`A, 1]^4 + 105 Subscript[$CellContext`A, 2]^2 - 
         210 Subscript[$CellContext`A, 1] Subscript[$CellContext`A, 3]) + 
       96 Subscript[$CellContext`A, 1]^2 Subscript[$CellContext`A, 4]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.76542971003442*^9, 3.7670495710602674`*^9, 
  3.7701788072305017`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2560, 1377},
WindowMargins->{{1912, Automatic}, {2, Automatic}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{595.1999999999999, 841.8}},
Magnification->1.5000001192092896`,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (2013\:5e742\:670813\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 17095, 411, 1238, "Input"],
Cell[CellGroupData[{
Cell[17699, 437, 1976, 27, 32, "Print"],
Cell[19678, 466, 1942, 27, 32, "Print"],
Cell[21623, 495, 2998, 60, 52, "Print"],
Cell[24624, 557, 1944, 27, 32, "Print"],
Cell[26571, 586, 1888, 26, 32, "Print"],
Cell[28462, 614, 2349, 40, 53, "Print"],
Cell[30814, 656, 5224, 117, 65, "Print"],
Cell[36041, 775, 8263, 187, 90, "Print"],
Cell[44307, 964, 1944, 27, 32, "Print"],
Cell[46254, 993, 1891, 26, 32, "Print"],
Cell[48148, 1021, 2401, 37, 32, "Print"],
Cell[50552, 1060, 2507, 40, 50, "Print"],
Cell[53062, 1102, 3161, 58, 60, "Print"],
Cell[56226, 1162, 4214, 84, 60, "Print"],
Cell[60443, 1248, 1944, 27, 32, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62436, 1281, 42467, 1094, 2061, "Input"],
Cell[CellGroupData[{
Cell[104928, 2379, 478, 6, 32, "Print"],
Cell[105409, 2387, 483, 6, 32, "Print"],
Cell[105895, 2395, 16794, 400, 193, "Print"],
Cell[122692, 2797, 539, 7, 32, "Print"],
Cell[123234, 2806, 13218, 318, 163, "Print"],
Cell[136455, 3126, 537, 7, 32, "Print"],
Cell[136995, 3135, 11139, 285, 207, "Print"],
Cell[148137, 3422, 11449, 294, 335, "Print"],
Cell[159589, 3718, 539, 7, 32, "Print"],
Cell[160131, 3727, 483, 6, 32, "Print"],
Cell[160617, 3735, 955, 16, 32, "Print"],
Cell[161575, 3753, 953, 16, 32, "Print"],
Cell[162531, 3771, 955, 16, 32, "Print"],
Cell[163489, 3789, 2116, 47, 65, "Print"],
Cell[165608, 3838, 537, 7, 32, "Print"],
Cell[166148, 3847, 711, 11, 32, "Print"]
}, Open  ]]
}, Open  ]],
Cell[166886, 3862, 69, 1, 45, "Input"],
Cell[CellGroupData[{
Cell[166980, 3867, 13438, 377, 597, "Input"],
Cell[CellGroupData[{
Cell[180443, 4248, 8382, 209, 109, "Print"],
Cell[188828, 4459, 9035, 225, 109, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> mathematica_code/eqs__53_-_62_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     70510,       1839]
NotebookOptionsPosition[     69328,       1799]
NotebookOutlinePosition[     69718,       1816]
CellTagsIndexPosition[     69675,       1813]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BT", "=", 
   RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ao", "[", "mu_", "]"}], "=", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", "mu", " ", "\[Alpha]"}], "+", 
    RowBox[{
     SuperscriptBox["mu", "4"], " ", "\[Kappa]"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["mu", "2"], " ", "\[Lambda]"}], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["mu", "3"], " ", "\[Xi]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bo", "[", "mu_", "]"}], "=", "\[InvisibleSpace]", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "mu", " ", "\[Gamma]"}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["mu", "2"], " ", "\[Delta]"}], "2"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["mu", "3"], " ", "\[Eta]"}], "2"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["mu", "4"], " ", "\[Nu]"}], "16"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"\[Omega]", "+", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   FractionBox["1", 
    SqrtBox[
     FractionBox[
      RowBox[{"4", "+", 
       RowBox[{"2", " ", "\[Omega]"}]}], 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[Omega]"}]}]]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bu", "[", "\[CurlyPhi]_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], "*", 
    RowBox[{"mu", "[", "\[CurlyPhi]", "]"}], "*", 
    SqrtBox[
     FractionBox[
      RowBox[{"3", "+", 
       RowBox[{"2", "*", "\[Omega]"}]}], 
      RowBox[{"4", "+", 
       RowBox[{"2", "*", "\[Omega]"}]}]]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Aini", "[", "\[CurlyPhi]_", "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"Bu", "[", "\[CurlyPhi]", "]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"Bu", "[", "\[CurlyPhi]", "]"}]}]], ")"}], 
    FractionBox["2", "a"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bini", "[", "\[CurlyPhi]_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Bu", "[", "\[CurlyPhi]", "]"}]}], ")"}], "4"], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"Bu", "[", "\[CurlyPhi]", "]"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"Bu", "[", "\[CurlyPhi]", "]"}]}]], ")"}], 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"a", "-", "d", "-", "1"}], "a"], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ae", "[", "mu_", "]"}], "=", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Aini", "[", "\[CurlyPhi]", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"mu", "[", "\[CurlyPhi]", "]"}], ",", "0", ",", "n"}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"\[Omega]", ">", "0"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mu", "[", "\[CurlyPhi]", "]"}], "\[Rule]", "mu"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Be", "[", "mu_", "]"}], "=", 
    RowBox[{
     RowBox[{"Normal", "@", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Bini", "[", "\[CurlyPhi]", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"mu", "[", "\[CurlyPhi]", "]"}], ",", "0", ",", "n"}], 
           "}"}]}], "]"}], ",", 
        RowBox[{"\[Omega]", ">", "0"}]}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mu", "[", "\[CurlyPhi]", "]"}], "\[Rule]", "mu"}], "}"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Asol", "[", "i_", "]"}], ":=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Ao", "[", "mu", "]"}], ",", "mu", ",", "i"}], "]"}], "==", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Ae", "[", "mu", "]"}], ",", "mu", ",", "i"}], "]"}]}], 
        "}"}], "]"}], ",", 
      RowBox[{"\[Omega]", ">", "0"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bsol", "[", "i_", "]"}], ":=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Bo", "[", "mu", "]"}], ",", "mu", ",", "i"}], "]"}], "==", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Be", "[", "mu", "]"}], ",", "mu", ",", "i"}], "]"}]}], 
        "}"}], "]"}], ",", 
      RowBox[{"\[Omega]", ">", "0"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solvec", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<-----------------------------------------------------------------------\
-----\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<eq. (53)\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"solvec", "=", 
  RowBox[{"Flatten", "@", 
   RowBox[{"Simplify", "@", 
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"Ao", "[", "mu", "]"}], ",", "mu"}], "]"}], "==", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"Ae", "[", "mu", "]"}], ",", "mu"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"Bo", "[", "mu", "]"}], ",", "mu"}], "]"}], "==", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"Be", "[", "mu", "]"}], ",", "mu"}], "]"}]}]}], "}"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<----------------------------------------------------------------------\
------\>\"", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Based", " ", "on", " ", 
     RowBox[{"eqs", ".", 
      RowBox[{"(", "6", ")"}]}]}], "-", 
    RowBox[{"(", "16", ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "[", "\[Epsilon]_", "]"}], "=", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}], " ", "\[Epsilon]"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "\[Pi]", " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       RowBox[{"8", " ", "\[Alpha]", " ", "\[Gamma]"}], "+", 
       RowBox[{"3", " ", "\[Delta]"}], "-", 
       RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"70", " ", 
         SuperscriptBox["\[Alpha]", "3"]}], "3"], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]"}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Gamma]", "3"]}], "3"], "+", "\[Eta]", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "+", 
          RowBox[{"9", " ", "\[Delta]"}], "-", 
          RowBox[{"20", " ", "\[Lambda]"}]}], ")"}]}], "+", 
       RowBox[{"3", " ", "\[Gamma]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Delta]", "-", 
          RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
       RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["3", "64"], " ", "\[Pi]", " ", 
     SuperscriptBox["\[Epsilon]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"640", " ", 
        SuperscriptBox["\[Alpha]", "4"]}], "+", 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", "\[Gamma]"}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "+", 
       RowBox[{"16", " ", "\[Gamma]", " ", "\[Eta]"}], "-", 
       RowBox[{"16", " ", "\[Kappa]"}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "+", 
          RowBox[{"3", " ", "\[Delta]"}], "-", 
          RowBox[{"8", " ", "\[Lambda]"}]}], ")"}]}], "-", 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", "\[Lambda]"}], "-", 
       RowBox[{"96", " ", "\[Delta]", " ", "\[Lambda]"}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Nu]", "+", 
       RowBox[{"96", " ", "\[Gamma]", " ", "\[Xi]"}], "+", 
       RowBox[{"16", " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Eta]"}], "+", 
          RowBox[{"12", " ", "\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Delta]", "-", 
             RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
          RowBox[{"9", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<eq.(54)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A\>\"", ",", "i", ",", "\"\<=\>\"", ",", 
     RowBox[{
      SubscriptBox["A", "i"], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "\[Epsilon]", "]"}], ",", "\[Epsilon]", 
          ",", "i"}], "]"}], "/.", "solvec"}], "]"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<----------------------------------------------------------------------\
------\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Based", " ", "on", " ", 
     RowBox[{"eqs", ".", 
      RowBox[{"(", "22", ")"}]}]}], "-", 
    RowBox[{"(", "47", ")"}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<eq.(56):  \!\(\*SubsuperscriptBox[\(\[Theta]\), \(0\), \(BD\)]\) = \
\>\"", ",", 
   RowBox[{
    SubscriptBox["\[Theta]1", "0"], "=", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"\[Beta]", "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], "+", 
         SubscriptBox["A", "1"]}]]}], ")"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<eq.(57):  \!\(\*SubsuperscriptBox[\(\[Theta]\), \(1\), \(BD\)]\) = \
\>\"", ",", 
   RowBox[{
    SubscriptBox["\[Theta]", "1"], "=", 
    RowBox[{"FullSimplify", "[", "\[InvisibleSpace]", 
     RowBox[{
      FractionBox[
       SubscriptBox["A", "2"], 
       RowBox[{
        SubscriptBox["A", "1"], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["\[Theta]", "0", "2"]}]}]], ",", 
      RowBox[{"\[Omega]", ">", "0"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Theta]", 
    RowBox[{"2", "f"}]], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["A", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["D", "2"]}], ")"}]}], " ", 
           SubsuperscriptBox["A", "1", "4"]}], "-", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["A", "2", "2"]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["A", "1"], " ", 
           SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "D"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "D"}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "4"]}], "-", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["A", "2", "2"]}], "+", 
          RowBox[{"6", " ", 
           SubscriptBox["A", "1"], " ", 
           SubscriptBox["A", "3"]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Theta]", "0", "2"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"D", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12"}], "+", 
                RowBox[{"11", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["A", "1", "3"]}], "+", 
          RowBox[{"6", " ", 
           SubscriptBox["A", "3"]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Theta]", "0", "4"]}], "+", 
       RowBox[{"64", " ", "D", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "D"}]}], ")"}], " ", 
        SubsuperscriptBox["A", "1", "2"], " ", 
        SubsuperscriptBox["\[Theta]", "0", "6"]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["D", "2"], " ", 
        SubscriptBox["A", "1"], " ", 
        SubsuperscriptBox["\[Theta]", "0", "8"]}]}], 
      RowBox[{"3", " ", 
       SubscriptBox["\[Theta]", "0"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", "1"], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "3"]}]], ",", 
     RowBox[{"\[Omega]", ">", "1000"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Theta]", 
    RowBox[{"2", "g"}]], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"Denominator", "[", 
         SubscriptBox["\[Theta]", 
          RowBox[{"2", "f"}]], "]"}]], ",", 
       RowBox[{"\[Omega]", ">", "1000"}]}], "]"}], "*", 
     RowBox[{"Factor", "@", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"Numerator", "[", 
         SubscriptBox["\[Theta]", 
          RowBox[{"2", "f"}]], "]"}], ",", 
        RowBox[{"\[Omega]", ">", "1000"}]}], "]"}]}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<eq.(58):  \!\(\*SubsuperscriptBox[\(\[Theta]\), \(3\), \(BD\)]\) = \
\>\"", ",", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
     RowBox[{"Denominator", "[", 
      SubscriptBox["\[Theta]", 
       RowBox[{"2", "g"}]], "]"}]], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"Numerator", "[", 
          SubscriptBox["\[Theta]", 
           RowBox[{"2", "g"}]], "]"}], 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Omega]"}]}], ")"}]], ",", 
        RowBox[{"\[Omega]", ">", "1000"}]}], "]"}], ",", 
      SubscriptBox["\[Theta]", "0"]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<----------------------------------------------------------------------\
------\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Based", " ", "on", " ", 
     RowBox[{"eqs", ".", 
      RowBox[{"(", "22", ")"}]}]}], "-", 
    RowBox[{"(", "47", ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<eq.(59):  \!\(\*SubsuperscriptBox[\(\[Mu]\), \(1\), \(BD\)]\) = \>\"", 
   ",", 
   RowBox[{"Simplify", "@", 
    RowBox[{"Together", "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", 
        SubsuperscriptBox["\[Theta]", "0", "4"]}], 
       RowBox[{
        SubsuperscriptBox["A", "1", "2"], "-", 
        RowBox[{"16", " ", 
         SubsuperscriptBox["\[Theta]", "0", "4"]}]}]]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<eq.(60):  \!\(\*SubsuperscriptBox[\(\[Mu]\), \(2\), \(BD\)]\) = \>\"", 
   ",", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"Together", "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", 
        SubscriptBox["A", "2"], " ", 
        SubsuperscriptBox["\[Theta]", "0", "3"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", "1"], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "3"]]}], 
     "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Mu]", 
    RowBox[{"2", "BD"}]], "=", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"Together", "[", 
     FractionBox[
      RowBox[{"8", " ", 
       SubsuperscriptBox["\[Theta]", "0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["D", "2"]}], " ", 
          SubsuperscriptBox["A", "1", "6"]}], "+", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"6", " ", "D"}], "-", 
               RowBox[{"9", " ", 
                SuperscriptBox["D", "2"]}]}], ")"}], " ", 
             SubsuperscriptBox["A", "1", "3"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["A", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["\[Theta]", "0", "2"]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"D", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "12"}], "+", 
                  RowBox[{"17", " ", "D"}]}], ")"}]}]}], ")"}], " ", 
             SubsuperscriptBox["A", "1", "4"]}], "+", 
            RowBox[{"18", " ", 
             SubsuperscriptBox["A", "2", "2"]}], "-", 
            RowBox[{"12", " ", 
             SubscriptBox["A", "1"], " ", 
             SubscriptBox["A", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["\[Theta]", "0", "4"]}], "-", 
         RowBox[{"128", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"6", " ", "D"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["D", "2"]}]}], ")"}], " ", 
             SubsuperscriptBox["A", "1", "3"]}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["A", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["\[Theta]", "0", "6"]}], "-", 
         RowBox[{"256", " ", 
          SuperscriptBox["D", "2"], " ", 
          SubsuperscriptBox["A", "1", "2"], " ", 
          SubsuperscriptBox["\[Theta]", "0", "8"]}]}], ")"}]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", "1"], "-", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", "1"], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "5"]}]], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<eq.(61):  \!\(\*SubsuperscriptBox[\(\[Mu]\), \(3\), \(BD\)]\) = \>\"",
     ",", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"], " ", 
       SubsuperscriptBox["\[Theta]", "0", "2"]}], 
      RowBox[{"Denominator", "[", 
       SubscriptBox["\[Mu]", 
        RowBox[{"2", "BD"}]], "]"}]], "*", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"Factor", "[", 
          FractionBox[
           RowBox[{"Numerator", "[", 
            SubscriptBox["\[Mu]", 
             RowBox[{"2", "BD"}]], "]"}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"], " ", 
            SubsuperscriptBox["\[Theta]", "0", "2"]}]], "]"}], ",", 
         RowBox[{"\[Omega]", ">", "1000"}]}], "]"}], ",", 
       SubscriptBox["\[Theta]", "0"]}], "]"}]}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<-----------------------------------------------------------------------\
-----\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fff", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[Beta]", "2"]}], "+", 
      SubscriptBox["A", "1"]}], 
     RowBox[{"2", " ", "\[Beta]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], "+", 
        SubscriptBox["A", "1"]}]]}]], "-", 
    FractionBox[
     RowBox[{"\[Epsilon]", " ", 
      SubscriptBox["A", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], "+", 
         SubscriptBox["A", "1"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         SubsuperscriptBox["A", "2", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           SubscriptBox["A", "1"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["D", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SubsuperscriptBox["A", "1", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"6", " ", "D"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["D", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["A", "1", "3"]}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["A", "3"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"12", " ", "\[Beta]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], "+", 
         SubscriptBox["A", "1"]}], ")"}], 
       RowBox[{"5", "/", "2"}]]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"12", " ", 
       SubsuperscriptBox["A", "1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", 
          SubscriptBox["A", "1"]}], ")"}], 
        RowBox[{"7", "/", "2"}]]}]], 
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["\[Beta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["A", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["D", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["A", "1", "4"]}], "+", 
             RowBox[{"6", " ", 
              SubsuperscriptBox["A", "2", "2"]}], "-", 
             RowBox[{"12", " ", 
              SubscriptBox["A", "1"], " ", 
              SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["A", "1", "2"], " ", 
           SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["A", "1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["A", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"4", " ", "D"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["D", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["A", "1", "4"]}], "+", 
             RowBox[{"35", " ", 
              SubsuperscriptBox["A", "2", "2"]}], "-", 
             RowBox[{"60", " ", 
              SubscriptBox["A", "1"], " ", 
              SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
          RowBox[{"24", " ", 
           SubsuperscriptBox["A", "1", "2"], " ", 
           SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Beta]", "4"], " ", 
        SubscriptBox["A", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["A", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"14", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"9", " ", "D"}]}], ")"}], " ", "D"}]}], ")"}], " ", 
              SubsuperscriptBox["A", "1", "4"]}], "+", 
             RowBox[{"42", " ", 
              SubsuperscriptBox["A", "2", "2"]}], "-", 
             RowBox[{"84", " ", 
              SubscriptBox["A", "1"], " ", 
              SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
          RowBox[{"42", " ", 
           SubsuperscriptBox["A", "1", "2"], " ", 
           SubscriptBox["A", "4"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        SubsuperscriptBox["A", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["A", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"26", "+", 
                RowBox[{"30", " ", "D"}], "-", 
                RowBox[{"51", " ", 
                 SuperscriptBox["D", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["A", "1", "4"]}], "+", 
             RowBox[{"105", " ", 
              SubsuperscriptBox["A", "2", "2"]}], "-", 
             RowBox[{"210", " ", 
              SubscriptBox["A", "1"], " ", 
              SubscriptBox["A", "3"]}]}], ")"}]}], "+", 
          RowBox[{"96", " ", 
           SubsuperscriptBox["A", "1", "2"], " ", 
           SubscriptBox["A", "4"]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Mu]", "totBD"], "=", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"Together", "@", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"fff", ",", "\[Epsilon]", ",", "1"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<eq.(62):  \!\(\*SubsuperscriptBox[\(\[Mu]\), \(3\), \(BD\)]\) = \>\"", 
   ",", 
   RowBox[{
    RowBox[{"FullSimplify", "@", 
     RowBox[{"Together", "@", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"fff", ",", "\[Epsilon]", ",", "0"}], "]"}]}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Numerator", "[", 
        SubscriptBox["\[Mu]", "totBD"], "]"}], "*", 
       SqrtBox[
        RowBox[{"4", "+", 
         SuperscriptBox["\[Beta]", "2"], "-", 
         FractionBox["2", 
          RowBox[{"2", "+", "\[Omega]"}]]}]]}], 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"Denominator", "[", 
         SubscriptBox["\[Mu]", "totBD"], "]"}], "*", 
        SqrtBox[
         RowBox[{"4", "+", 
          SuperscriptBox["\[Beta]", "2"], "-", 
          FractionBox["2", 
           RowBox[{"2", "+", "\[Omega]"}]]}]]}], "]"}]], "*", 
     SuperscriptBox["\[Epsilon]", "1"]}], "+", 
    RowBox[{
     RowBox[{"FullSimplify", "@", 
      RowBox[{"Together", "@", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"fff", ",", "\[Epsilon]", ",", "2"}], "]"}]}]}], "*", 
     SuperscriptBox["\[Epsilon]", "2"]}]}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7695920526703873`*^9, 3.7695921387150035`*^9}, {
   3.769592407390414*^9, 3.7695924546028285`*^9}, {3.7695925114468565`*^9, 
   3.769592597902619*^9}, {3.7695926602097344`*^9, 3.7695929564844456`*^9}, {
   3.769592996757623*^9, 3.7695930197774916`*^9}, {3.769593058600195*^9, 
   3.769593321229251*^9}, {3.769593359279257*^9, 3.76959346857003*^9}, {
   3.769593508573346*^9, 3.7695936001925325`*^9}, {3.769593651842173*^9, 
   3.7695940970475707`*^9}, {3.7695941897309265`*^9, 3.769594224560525*^9}, {
   3.7695943214416094`*^9, 3.7695943707527575`*^9}, {3.7695944871605687`*^9, 
   3.769594678457868*^9}, {3.769594714660514*^9, 3.76959488264375*^9}, {
   3.7695949444689865`*^9, 3.7695950437297397`*^9}, {3.7695951235761595`*^9, 
   3.7695951429300394`*^9}, {3.769595182792576*^9, 3.769595243444203*^9}, 
   3.769595300513243*^9, {3.769595366114566*^9, 3.769595368552695*^9}, {
   3.769595419041917*^9, 3.7695954343964005`*^9}, {3.7695954794215326`*^9, 
   3.769595492866246*^9}, {3.769595886590681*^9, 3.7695961003890834`*^9}, {
   3.7695961660113935`*^9, 3.769596233838138*^9}, {3.7695963120391417`*^9, 
   3.769596459934141*^9}, {3.7695965170488777`*^9, 3.7695965227048473`*^9}, {
   3.769596586756542*^9, 3.7695966171441116`*^9}, {3.7695970551790695`*^9, 
   3.7695970860679502`*^9}, {3.769597144597931*^9, 3.769597275032954*^9}, {
   3.7695973713969975`*^9, 3.76959738083134*^9}, {3.769597412745116*^9, 
   3.7695974840687294`*^9}, {3.7695975599666634`*^9, 
   3.7695976166608896`*^9}, {3.7695979684593525`*^9, 
   3.7695979765379353`*^9}, {3.769598099146636*^9, 3.769598120262317*^9}, {
   3.769598155473677*^9, 3.7695982468231945`*^9}, {3.7695982914120016`*^9, 
   3.7695983086775875`*^9}, {3.769598495765074*^9, 3.76959858946436*^9}, {
   3.7695986507933855`*^9, 3.7695986557132645`*^9}, {3.769598898715233*^9, 
   3.7695989541482296`*^9}, {3.7695990306413045`*^9, 
   3.7695990310633926`*^9}, {3.76959917432459*^9, 3.7695992778085995`*^9}, {
   3.7695993246647234`*^9, 3.769599390376526*^9}, {3.7695996643511763`*^9, 
   3.769599664534143*^9}, {3.7696001519048977`*^9, 3.7696002828319283`*^9}, {
   3.769600324585595*^9, 3.7696003425388556`*^9}, {3.770178460014943*^9, 
   3.7701784958605328`*^9}, {3.7701785871690865`*^9, 3.7701787556739373`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
----------------\"\>"], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.77017883603796*^9}],

Cell[BoxData["\<\"eq. (53)\"\>"], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.7701788360389605`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Alpha]", "\[Rule]", "1"}], ",", 
   RowBox[{"\[Lambda]", "\[Rule]", "1"}], ",", 
   RowBox[{"\[Gamma]", "\[Rule]", 
    FractionBox[
     RowBox[{"1", "+", "\[Omega]"}], 
     RowBox[{"2", "+", "\[Omega]"}]]}], ",", 
   RowBox[{"\[Kappa]", "\[Rule]", 
    FractionBox[
     RowBox[{"11", "+", 
      RowBox[{"6", " ", "\[Omega]"}]}], 
     RowBox[{"12", "+", 
      RowBox[{"6", " ", "\[Omega]"}]}]]}], ",", 
   RowBox[{"\[Xi]", "\[Rule]", 
    FractionBox[
     RowBox[{"35", "+", 
      RowBox[{"18", " ", "\[Omega]"}]}], 
     RowBox[{"36", "+", 
      RowBox[{"18", " ", "\[Omega]"}]}]]}], ",", 
   RowBox[{"\[Delta]", "\[Rule]", 
    FractionBox[
     RowBox[{"2", "+", 
      RowBox[{"9", " ", "\[Omega]"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Omega]"}], ")"}], "2"]}]]}], ",", 
   RowBox[{"\[Eta]", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "14"}], "-", 
      RowBox[{"17", " ", "\[Omega]"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Omega]", "3"]}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Omega]"}], ")"}], "3"]}]]}], ",", 
   RowBox[{"\[Nu]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"148", "+", 
       RowBox[{"452", " ", "\[Omega]"}], "+", 
       RowBox[{"421", " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       RowBox[{"108", " ", 
        SuperscriptBox["\[Omega]", "3"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Omega]", "4"]}]}], 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Omega]"}], ")"}], "4"]}]]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.769598025567069*^9, {3.7695981052260485`*^9, 3.7695981209671082`*^9}, {
   3.769598220711372*^9, 3.769598247678928*^9}, 3.7695983098917637`*^9, {
   3.769598575229896*^9, 3.7695985901871214`*^9}, 3.769598656263751*^9, {
   3.769598905657591*^9, 3.7695989256636186`*^9}, 3.769598955996204*^9, 
   3.769599032204173*^9, {3.769599209249933*^9, 3.769599238692506*^9}, 
   3.7695992783384876`*^9, 3.7695993291469913`*^9, 3.769599391815369*^9, 
   3.7695996667540693`*^9, 3.7696002841599383`*^9, 3.7696003436053066`*^9, 
   3.7701788360669975`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
----------------\"\>"], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.770178836070998*^9}],

Cell[BoxData["\<\"eq.(54)\"\>"], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.7701788360719843`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"A\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"6", "+", 
     RowBox[{"4", " ", "\[Omega]"}]}], 
    RowBox[{"2", "+", "\[Omega]"}]]}],
  SequenceForm[
  "A", 1, "=", (2 + $CellContext`\[Omega])^(-1) (6 + 4 $CellContext`\[Omega])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.7701788360719843`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"A\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"66", "+", 
       RowBox[{"89", " ", "\[Omega]"}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Omega]"}], ")"}], "2"]}]]}],
  SequenceForm[
  "A", 2, "=", Rational[1, 8] 
   Pi (2 + $CellContext`\[Omega])^(-2) (66 + 89 $CellContext`\[Omega] + 
    30 $CellContext`\[Omega]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.7701788360729847`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"A\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"23", "+", 
       RowBox[{"16", " ", "\[Omega]"}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Omega]"}], ")"}], "3"]}]]}],
  SequenceForm[
  "A", 3, "=", 
   Rational[2, 3] (2 + $CellContext`\[Omega])^(-3) (3 + 
     2 $CellContext`\[Omega])^2 (23 + 16 $CellContext`\[Omega])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.7701788360965033`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"A\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"7332", "+", 
       RowBox[{"10084", " ", "\[Omega]"}], "+", 
       RowBox[{"3465", " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
    RowBox[{"256", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Omega]"}], ")"}], "4"]}]]}],
  SequenceForm[
  "A", 4, "=", Rational[1, 256] 
   Pi (2 + $CellContext`\[Omega])^(-4) (3 + 2 $CellContext`\[Omega])^2 (7332 + 
    10084 $CellContext`\[Omega] + 3465 $CellContext`\[Omega]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.770178836098505*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
----------------\"\>"], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.7701788360995054`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"eq.(56):  \\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(0\\), \
\\(BD\\)]\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Beta]", "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], "+", 
        FractionBox[
         RowBox[{"6", "+", 
          RowBox[{"4", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]]}]]}], ")"}]}]}],
  SequenceForm[
  "eq.(56):  \!\(\*SubsuperscriptBox[\(\[Theta]\), \(0\), \(BD\)]\) = ", 
   Rational[1, 
     2] ($CellContext`\[Beta] + ($CellContext`\[Beta]^2 + (
         2 + $CellContext`\[Omega])^(-1) (6 + 4 $CellContext`\[Omega]))^
     Rational[1, 2])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.770178836100506*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"eq.(57):  \\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(1\\), \
\\(BD\\)]\\) = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[Omega]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"22", "+", 
       RowBox[{"15", " ", "\[Omega]"}]}], ")"}]}], 
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[Omega]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[Omega]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Omega]"}], ")"}], " ", 
        SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}]}]]}],
  SequenceForm[
  "eq.(57):  \!\(\*SubsuperscriptBox[\(\[Theta]\), \(1\), \(BD\)]\) = ", 
   Rational[1, 16] 
   Pi (2 + $CellContext`\[Omega])^(-1) (3 + 2 $CellContext`\[Omega]) (22 + 
    15 $CellContext`\[Omega])/(3 + 2 $CellContext`\[Omega] + 
   2 (2 + $CellContext`\[Omega]) Subscript[$CellContext`\[Theta], 0]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.7701788361220417`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"eq.(58):  \\!\\(\\*SubsuperscriptBox[\\(\[Theta]\\), \\(3\\), \
\\(BD\\)]\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"768", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Omega]"}], ")"}], "2"], " ", 
      SubscriptBox["\[Theta]", "0"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Omega]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Omega]"}], ")"}], " ", 
          SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "3"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[Omega]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1024", " ", 
           SuperscriptBox["D", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"15", " ", "\[Omega]"}]}], ")"}], "2"]}], "-", 
          RowBox[{"256", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[Omega]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"35", "+", 
             RowBox[{"24", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Omega]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1536"}], " ", "D", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["D", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"15", " ", "\[Omega]"}]}], ")"}], "2"]}], "+", 
          RowBox[{"256", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[Omega]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"35", "+", 
             RowBox[{"24", " ", "\[Omega]"}]}], ")"}]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Theta]", "0", "2"]}], "+", 
       RowBox[{"1024", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Omega]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"35", "+", 
          RowBox[{"24", " ", "\[Omega]"}], "+", 
          RowBox[{"2", " ", "D", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             RowBox[{"11", " ", "D"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Theta]", "0", "4"]}], "+", 
       RowBox[{"8192", " ", "D", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "D"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Omega]"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], " ", 
        SubsuperscriptBox["\[Theta]", "0", "6"]}], "+", 
       RowBox[{"8192", " ", 
        SuperscriptBox["D", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Omega]"}], ")"}], "4"], " ", 
        SubsuperscriptBox["\[Theta]", "0", "8"]}]}], ")"}]}]}]}],
  SequenceForm[
  "eq.(58):  \!\(\*SubsuperscriptBox[\(\[Theta]\), \(3\), \(BD\)]\) = ", 
   Rational[1, 768] (2 + $CellContext`\[Omega])^(-2) (3 + 
    2 $CellContext`\[Omega]) 
   Subscript[$CellContext`\[Theta], 0]^(-1) (3 + 2 $CellContext`\[Omega] + 
     2 (2 + $CellContext`\[Omega]) 
      Subscript[$CellContext`\[Theta], 0]^2)^(-3) (-(3 + 
       2 $CellContext`\[Omega])^2 (1024 D^2 (3 + 2 $CellContext`\[Omega])^2 + 
      3 Pi^2 (22 + 15 $CellContext`\[Omega])^2 - 
      256 (3 + 2 $CellContext`\[Omega]) (35 + 24 $CellContext`\[Omega])) + 
    4 (2 + $CellContext`\[Omega]) (3 + 
      2 $CellContext`\[Omega]) ((-1536) D (3 + 2 $CellContext`\[Omega])^2 + 
      512 D^2 (3 + 2 $CellContext`\[Omega])^2 - 3 
      Pi^2 (22 + 15 $CellContext`\[Omega])^2 + 
      256 (3 + 2 $CellContext`\[Omega]) (35 + 24 $CellContext`\[Omega])) 
     Subscript[$CellContext`\[Theta], 0]^2 + 
    1024 (2 + $CellContext`\[Omega])^2 (3 + 2 $CellContext`\[Omega]) (35 + 
      24 $CellContext`\[Omega] + 
      2 D (-12 + 11 D) (3 + 2 $CellContext`\[Omega])) 
     Subscript[$CellContext`\[Theta], 0]^4 + 
    8192 D (-3 + 4 D) (2 + $CellContext`\[Omega])^3 (3 + 
      2 $CellContext`\[Omega]) Subscript[$CellContext`\[Theta], 0]^6 + 
    8192 D^2 (2 + $CellContext`\[Omega])^4 
     Subscript[$CellContext`\[Theta], 0]^8)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.770178838909995*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
----------------\"\>"], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.770178838911997*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"eq.(59):  \\!\\(\\*SubsuperscriptBox[\\(\[Mu]\\), \\(1\\), \
\\(BD\\)]\\) = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Omega]"}], ")"}], "2"], " ", 
     SubsuperscriptBox["\[Theta]", "0", "4"]}], 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Omega]"}], ")"}], "2"], " ", 
      SubsuperscriptBox["\[Theta]", "0", "4"]}]}]]}],
  SequenceForm[
  "eq.(59):  \!\(\*SubsuperscriptBox[\(\[Mu]\), \(1\), \(BD\)]\) = ", 
   4 (2 + $CellContext`\[Omega])^2 
   Subscript[$CellContext`\[Theta], 0]^4/(-(3 + 2 $CellContext`\[Omega])^2 + 
   4 (2 + $CellContext`\[Omega])^2 Subscript[$CellContext`\[Theta], 0]^4)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.7701788389195075`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"eq.(60):  \\!\\(\\*SubsuperscriptBox[\\(\[Mu]\\), \\(2\\), \
\\(BD\\)]\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Omega]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[Omega]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"15", " ", "\[Omega]"}]}], ")"}], " ", 
      SubsuperscriptBox["\[Theta]", "0", "3"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Omega]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Omega]"}], ")"}], " ", 
          SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "3"]}]]}]}],
  SequenceForm[
  "eq.(60):  \!\(\*SubsuperscriptBox[\(\[Mu]\), \(2\), \(BD\)]\) = ", 
   Rational[-1, 4] 
   Pi (2 + $CellContext`\[Omega]) (3 + 2 $CellContext`\[Omega]) (22 + 
    15 $CellContext`\[Omega]) 
   Subscript[$CellContext`\[Theta], 0]^3 (3 + 2 $CellContext`\[Omega] + 
     2 (2 + $CellContext`\[Omega]) 
      Subscript[$CellContext`\[Theta], 0]^2)^(-3)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.7701788389575334`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"eq.(61):  \\!\\(\\*SubsuperscriptBox[\\(\[Mu]\\), \\(3\\), \
\\(BD\\)]\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"2", " ", "\[Omega]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Omega]"}], ")"}], " ", 
         SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Omega]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Omega]"}], ")"}], " ", 
          SubsuperscriptBox["\[Theta]", "0", "2"]}]}], ")"}], "5"]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"], " ", 
     SubsuperscriptBox["\[Theta]", "0", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64", " ", 
        SuperscriptBox["D", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "4"]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Omega]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "35"}], "-", 
          RowBox[{"24", " ", "\[Omega]"}], "+", 
          RowBox[{"6", " ", "D", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", "D"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Theta]", "0", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6144"}], " ", "D", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Omega]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}], "+", 
          RowBox[{"8704", " ", 
           SuperscriptBox["D", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Omega]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Omega]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"15", " ", "\[Omega]"}]}], ")"}], "2"]}], "-", 
          RowBox[{"512", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Omega]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[Omega]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"35", "+", 
             RowBox[{"24", " ", "\[Omega]"}]}], ")"}]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Theta]", "0", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "17920"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Omega]"}], ")"}], "3"]}], "-", 
          RowBox[{"12288", " ", "\[Omega]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Omega]"}], ")"}], "3"]}], "+", 
          RowBox[{"3072", " ", "D", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", "D"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Omega]"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Theta]", "0", "6"]}], "+", 
       RowBox[{"1024", " ", 
        SuperscriptBox["D", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Omega]"}], ")"}], "4"], " ", 
        SubsuperscriptBox["\[Theta]", "0", "8"]}]}], ")"}]}]}]}],
  SequenceForm[
  "eq.(61):  \!\(\*SubsuperscriptBox[\(\[Mu]\), \(3\), \(BD\)]\) = ", 
   Rational[1, 24] (3 + 2 $CellContext`\[Omega])^2 
   Subscript[$CellContext`\[Theta], 0]^2 (-3 - 2 $CellContext`\[Omega] + 
     2 (2 + $CellContext`\[Omega]) 
      Subscript[$CellContext`\[Theta], 0]^2)^(-1) (3 + 
     2 $CellContext`\[Omega] + 
     2 (2 + $CellContext`\[Omega]) 
      Subscript[$CellContext`\[Theta], 0]^2)^(-5) (
    64 D^2 (3 + 2 $CellContext`\[Omega])^4 + 
    128 (2 + $CellContext`\[Omega]) (3 + 2 $CellContext`\[Omega])^2 (-35 - 
      24 $CellContext`\[Omega] + 6 D (-2 + 3 D) (3 + 2 $CellContext`\[Omega]))
       Subscript[$CellContext`\[Theta], 0]^2 + ((-6144) 
       D (2 + $CellContext`\[Omega])^2 (3 + 2 $CellContext`\[Omega])^2 + 
      8704 D^2 (2 + $CellContext`\[Omega])^2 (3 + 2 $CellContext`\[Omega])^2 + 
      9 Pi^2 (2 + $CellContext`\[Omega])^2 (22 + 15 $CellContext`\[Omega])^2 - 
      512 (2 + $CellContext`\[Omega])^2 (3 + 2 $CellContext`\[Omega]) (35 + 
       24 $CellContext`\[Omega])) 
     Subscript[$CellContext`\[Theta], 
        0]^4 + ((-17920) (2 + $CellContext`\[Omega])^3 - 
      12288 $CellContext`\[Omega] (2 + $CellContext`\[Omega])^3 + 
      3072 D (-2 + 3 D) (2 + $CellContext`\[Omega])^3 (3 + 
        2 $CellContext`\[Omega])) Subscript[$CellContext`\[Theta], 0]^6 + 
    1024 D^2 (2 + $CellContext`\[Omega])^4 
     Subscript[$CellContext`\[Theta], 0]^8)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.7701788405379066`*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
----------------\"\>"], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.770178840539896*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"eq.(62):  \\!\\(\\*SubsuperscriptBox[\\(\[Mu]\\), \\(3\\), \
\\(BD\\)]\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[Omega]"}], "+", 
      RowBox[{
       SuperscriptBox["\[Beta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Omega]"}], ")"}]}]}], 
     RowBox[{"\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Omega]"}], ")"}], " ", 
      SqrtBox[
       RowBox[{"4", "+", 
        SuperscriptBox["\[Beta]", "2"], "-", 
        FractionBox["2", 
         RowBox[{"2", "+", "\[Omega]"}]]}]]}]], "-", 
    FractionBox[
     RowBox[{"\[Pi]", " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[Omega]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"15", " ", "\[Omega]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{"4", "+", 
        SuperscriptBox["\[Beta]", "2"], "-", 
        FractionBox["2", 
         RowBox[{"2", "+", "\[Omega]"}]]}]]}], 
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"4", " ", "\[Omega]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Omega]"}], ")"}]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"15", " ", "\[Omega]"}]}], ")"}], "2"]}], "-", 
        RowBox[{"6144", " ", "D", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Omega]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"4", " ", "\[Omega]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Omega]"}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"512", " ", 
         RowBox[{"(", 
          RowBox[{"35", "+", 
           RowBox[{"24", " ", "\[Omega]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"4", " ", "\[Omega]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Omega]"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"1024", " ", 
         SuperscriptBox["D", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"4", " ", "\[Omega]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Omega]"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Omega]"}], ")"}]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"768", " ", "\[Beta]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Omega]"}], ")"}], "2"], " ", 
      SqrtBox[
       RowBox[{"4", "+", 
        SuperscriptBox["\[Beta]", "2"], "-", 
        FractionBox["2", 
         RowBox[{"2", "+", "\[Omega]"}]]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"4", " ", "\[Omega]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Omega]"}], ")"}]}]}], ")"}], "2"]}]]}]}],
  SequenceForm[
  "eq.(62):  \!\(\*SubsuperscriptBox[\(\[Mu]\), \(3\), \(BD\)]\) = ", \
$CellContext`\[Beta]^(-1) (2 + $CellContext`\[Omega])^(-1) (
      4 + $CellContext`\[Beta]^2 - 2/(2 + $CellContext`\[Omega]))^
     Rational[-1, 2] (3 + 
     2 $CellContext`\[Omega] + $CellContext`\[Beta]^2 (
       2 + $CellContext`\[Omega])) + 
   Rational[-1, 16] 
    Pi $CellContext`\[Epsilon] (3 + 2 $CellContext`\[Omega]) (22 + 
     15 $CellContext`\[Omega]) (4 + $CellContext`\[Beta]^2 - 2/(
      2 + $CellContext`\[Omega]))^
     Rational[1, 2] (6 + 
      4 $CellContext`\[Omega] + $CellContext`\[Beta]^2 (
        2 + $CellContext`\[Omega]))^(-2) + 
   Rational[1, 768] $CellContext`\[Beta]^(-1) $CellContext`\[Epsilon]^2 (
      2 + $CellContext`\[Omega])^(-2) (3 + 2 $CellContext`\[Omega])^2 (
      4 + $CellContext`\[Beta]^2 - 2/(2 + $CellContext`\[Omega]))^
     Rational[-1, 2] (6 + 
      4 $CellContext`\[Omega] + $CellContext`\[Beta]^2 (
        2 + $CellContext`\[Omega]))^(-2) (
     9 Pi^2 (22 + 15 $CellContext`\[Omega])^2 - 6144 
     D (3 + 2 $CellContext`\[Omega]) (6 + 
      4 $CellContext`\[Omega] + $CellContext`\[Beta]^2 (
        2 + $CellContext`\[Omega])) - 
     512 (35 + 24 $CellContext`\[Omega]) (6 + 
      4 $CellContext`\[Omega] + $CellContext`\[Beta]^2 (
        2 + $CellContext`\[Omega])) + 
     1024 D^2 (6 + 
       4 $CellContext`\[Omega] + $CellContext`\[Beta]^2 (
         2 + $CellContext`\[Omega])) ($CellContext`\[Beta]^2 (
         2 + $CellContext`\[Omega]) + 9 (3 + 2 $CellContext`\[Omega])))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7695980255480547`*^9, {3.7695981052030277`*^9, 3.7695981209445705`*^9}, {
   3.769598220688836*^9, 3.7695982476553617`*^9}, 3.7695983098677464`*^9, {
   3.76959857520386*^9, 3.769598590162119*^9}, 3.7695986562387395`*^9, {
   3.7695989056335735`*^9, 3.7695989256226068`*^9}, 3.7695989559711876`*^9, 
   3.7695990321772947`*^9, {3.769599209222411*^9, 3.7695992386654625`*^9}, 
   3.769599278308938*^9, 3.769599329118972*^9, 3.7695993917883453`*^9, 
   3.769599666726031*^9, 3.7696002841319284`*^9, 3.7696003435762873`*^9, 
   3.7701788416798368`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1904, 943},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.3000000715255737`,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (2013\:5e742\:670813\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 31043, 868, 2215, "Input"],
Cell[CellGroupData[{
Cell[31647, 894, 683, 10, 28, "Print"],
Cell[32333, 906, 616, 9, 28, "Print"]
}, Open  ]],
Cell[32964, 918, 2481, 68, 66, "Output"],
Cell[CellGroupData[{
Cell[35470, 990, 684, 10, 28, "Print"],
Cell[36157, 1002, 615, 9, 28, "Print"],
Cell[36775, 1013, 960, 19, 47, "Print"],
Cell[37738, 1034, 1237, 28, 56, "Print"],
Cell[38978, 1064, 1286, 30, 55, "Print"],
Cell[40267, 1096, 1413, 32, 56, "Print"],
Cell[41683, 1130, 686, 10, 28, "Print"],
Cell[42372, 1142, 1342, 30, 64, "Print"],
Cell[43717, 1174, 1670, 37, 54, "Print"],
Cell[45390, 1213, 6341, 156, 111, "Print"],
Cell[51734, 1371, 684, 10, 28, "Print"],
Cell[52421, 1383, 1567, 35, 57, "Print"],
Cell[53991, 1420, 1839, 42, 59, "Print"],
Cell[55833, 1464, 6655, 162, 111, "Print"],
Cell[62491, 1628, 684, 10, 28, "Print"],
Cell[63178, 1640, 6122, 155, 209, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> mathematica_code/eqs__6_-_15_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     70185,       1712]
NotebookOptionsPosition[     69327,       1681]
NotebookOutlinePosition[     69717,       1698]
CellTagsIndexPosition[     69674,       1695]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BT", "=", 
   RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Coordinate", "=", "2"}], ";"}], "          ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"1", ":", 
     RowBox[{"Schwarzschild", " ", "coordinates", "        ", "2"}]}], 
    "\:ff1a", 
    RowBox[{"Isotropic", " ", "coordinates"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GR", "=", "2"}], ";", "                           ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"1", ":", "GR"}], ",", "         ", 
    RowBox[{"2", ":", 
     RowBox[{"other", " ", "theories", " ", "of", " ", "gravity"}]}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Aschstd", "[", "mu_", "]"}], "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "*", "mu"}]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"mu", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bschstd", "[", "mu_", "]"}], "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "mu"}]}], ")"}], 
       RowBox[{"-", "1"}]], ",", 
      RowBox[{"{", 
       RowBox[{"mu", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Aschhom", "[", "mu_", "]"}], "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"1", "-", 
          FractionBox["mu", "2"]}], 
         RowBox[{"1", "+", 
          FractionBox["mu", "2"]}]], ")"}], "2"], ",", 
      RowBox[{"{", 
       RowBox[{"mu", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bschhom", "[", "mu_", "]"}], "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["mu", "2"]}], ")"}], "4"], ",", 
      RowBox[{"{", 
       RowBox[{"mu", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"Coordinate", "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
    "     ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Print", "[", "\"\<Schwarzschild coordinates:\>\"", "]"}], ";", 
      "\[IndentingNewLine]", "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"GR", "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
        "       ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "Print", "[", "\"\<spherically symmetric solution in GR:\>\"", 
           "]"}], ";", 
          RowBox[{
           RowBox[{"A", "[", "mu_", "]"}], "=", 
           RowBox[{"Aschstd", "[", "mu", "]"}]}], ";", 
          RowBox[{
           RowBox[{"B", "[", "mu_", "]"}], "=", 
           RowBox[{"Bschstd", "[", "mu", "]"}]}], ";", "\[IndentingNewLine]", 
          "       ", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<A[mu] = \>\"", ",", 
            RowBox[{"A", "[", "mu", "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "       ", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<B[mu] = \>\"", ",", 
            RowBox[{"B", "[", "mu", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
         "      ", "}"}], ",", "\[IndentingNewLine]", "       ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "Print", "[", 
           "\"\<spherically symmetric solution in other theories of \
gravity:\>\"", "]"}], ";", "\[IndentingNewLine]", "    ", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{
                 RowBox[{"Aschstd", "[", "mu", "]"}], ",", "mu", ",", "i"}], 
                "]"}], "\[NotEqual]", "0"}], ",", 
              RowBox[{
               SubscriptBox["ca", "i"], "=", 
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{
                  RowBox[{"Aschstd", "[", "mu", "]"}], ",", "mu", ",", "i"}], 
                 "]"}], "*", 
                SubscriptBox["a", "i"]}]}], ",", 
              RowBox[{
               SubscriptBox["ca", "i"], "=", 
               SubsuperscriptBox["a", "i", "zore"]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{
                 RowBox[{"Bschstd", "[", "mu", "]"}], ",", "mu", ",", "i"}], 
                "]"}], "\[NotEqual]", "0"}], ",", 
              RowBox[{
               SubscriptBox["cb", "i"], "=", 
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{
                  RowBox[{"Bschstd", "[", "mu", "]"}], ",", "mu", ",", "i"}], 
                 "]"}], "*", 
                SubscriptBox["b", "i"]}]}], ",", 
              RowBox[{
               SubscriptBox["cb", "i"], "=", 
               SubsuperscriptBox["b", "i", "zore"]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"A", "[", "mu_", "]"}], "=", 
           RowBox[{"1", "+", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"i", "=", "1"}], "n"], 
             RowBox[{
              SubscriptBox["ca", "i"], "*", 
              SuperscriptBox["mu", "i"]}]}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"B", "[", "mu_", "]"}], "=", 
           RowBox[{"1", "+", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"i", "=", "1"}], "n"], 
             RowBox[{
              SubscriptBox["cb", "i"], "*", 
              SuperscriptBox["mu", "i"]}]}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<A[mu] = \>\"", ",", 
            RowBox[{"A", "[", "mu", "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<B[mu] = \>\"", ",", 
            RowBox[{"B", "[", "mu", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
         "     ", "}"}]}], "\[IndentingNewLine]", "     ", "]"}], ";", 
      "\[IndentingNewLine]", "   ", 
      RowBox[{
       RowBox[{"Cc", "[", "mu_", "]"}], "=", "1"}]}], "\[IndentingNewLine]", 
     "   ", "}"}], ",", "\[IndentingNewLine]", "     ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Print", "[", "\"\<Isotropic coordinates:\>\"", "]"}], ";", 
      "\[IndentingNewLine]", "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"GR", "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
        "       ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "Print", "[", "\"\<spherically symmetric solution in GR:\>\"", 
           "]"}], ";", 
          RowBox[{
           RowBox[{"A", "[", "mu_", "]"}], "=", 
           RowBox[{"Aschhom", "[", "mu", "]"}]}], ";", 
          RowBox[{
           RowBox[{"B", "[", "mu_", "]"}], "=", 
           RowBox[{"Bschhom", "[", "mu", "]"}]}], ";", "\[IndentingNewLine]", 
          "       ", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<A[mu] = \>\"", ",", 
            RowBox[{"A", "[", "mu", "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "       ", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<B[mu] = \>\"", ",", 
            RowBox[{"B", "[", "mu", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
         "      ", "}"}], ",", "\[IndentingNewLine]", "       ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "Print", "[", 
            "\"\<spherically symmetric solution in other theories of gravity:\
\>\"", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{
                  RowBox[{"Aschhom", "[", "mu", "]"}], ",", "mu", ",", "i"}], 
                 "]"}], "\[NotEqual]", "0"}], ",", 
               RowBox[{
                SubscriptBox["ca", "i"], "=", 
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{"Aschhom", "[", "mu", "]"}], ",", "mu", ",", "i"}],
                   "]"}], "*", 
                 SubscriptBox["a", "i"]}]}], ",", 
               RowBox[{
                SubscriptBox["ca", "i"], "=", 
                SubsuperscriptBox["a", "i", "zore"]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{
                  RowBox[{"Bschhom", "[", "mu", "]"}], ",", "mu", ",", "i"}], 
                 "]"}], "\[NotEqual]", "0"}], ",", 
               RowBox[{
                SubscriptBox["cb", "i"], "=", 
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{"Bschhom", "[", "mu", "]"}], ",", "mu", ",", "i"}],
                   "]"}], "*", 
                 SubscriptBox["b", "i"]}]}], ",", 
               RowBox[{
                SubscriptBox["cb", "i"], "=", 
                SubsuperscriptBox["b", "i", "zore"]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"A", "[", "mu_", "]"}], "=", 
            RowBox[{"1", "+", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"i", "=", "1"}], "n"], 
              RowBox[{
               SubscriptBox["ca", "i"], "*", 
               SuperscriptBox["mu", "i"]}]}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"B", "[", "mu_", "]"}], "=", 
            RowBox[{"1", "+", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"i", "=", "1"}], "n"], 
              RowBox[{
               SubscriptBox["cb", "i"], "*", 
               SuperscriptBox["mu", "i"]}]}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<A[mu] = \>\"", ",", 
             RowBox[{"A", "[", "mu", "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<B[mu] = \>\"", ",", 
             RowBox[{"B", "[", "mu", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
          "     ", "}"}], ";"}]}], "\[IndentingNewLine]", "     ", "]"}], ";",
       "\[IndentingNewLine]", "   ", 
      RowBox[{
       RowBox[{"Cc", "[", "mu_", "]"}], "=", 
       RowBox[{"B", "[", "mu", "]"}]}]}], "\[IndentingNewLine]", " ", "}"}]}],
    "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Changing variables:\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<eq.(6):  A[mu] = \>\"", ",", 
   RowBox[{
    RowBox[{"A", "[", "mu_", "]"}], "=", 
    RowBox[{
     RowBox[{"A", "[", "mu", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "\[Rule]", "\[Alpha]"}], ",", 
       RowBox[{
        SubscriptBox["a", "2"], "\[Rule]", "\[Lambda]"}], ",", 
       RowBox[{
        SubscriptBox["a", "3"], "\[Rule]", "\[Xi]"}], ",", 
       RowBox[{
        SubscriptBox["a", "4"], "\[Rule]", "\[Kappa]"}]}], "}"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<eq.(7):  B[mu] = \>\"", ",", 
   RowBox[{
    RowBox[{"B", "[", "mu_", "]"}], "=", 
    RowBox[{
     RowBox[{"B", "[", "mu", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", "1"], "\[Rule]", "\[Gamma]"}], ",", 
       RowBox[{
        SubscriptBox["b", "2"], "\[Rule]", "\[Delta]"}], ",", 
       RowBox[{
        SubscriptBox["b", "3"], "\[Rule]", "\[Eta]"}], ",", 
       RowBox[{
        SubscriptBox["b", "4"], "\[Rule]", "\[Nu]"}]}], "}"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cc", "[", "mu_", "]"}], "=", 
    RowBox[{"B", "[", "mu", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bre", "=", 
    RowBox[{
     SubscriptBox["\[Rho]", "0"], "*", 
     RowBox[{"Normal", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Apart", "@", 
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Normal", "@", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  FractionBox[
                   SqrtBox[
                    RowBox[{"Cc", "[", "mu", "]"}]], 
                   SqrtBox[
                    RowBox[{"A", "[", "mu", "]"}]]], ",", 
                  RowBox[{"{", 
                   RowBox[{"mu", ",", "0", ",", "n"}], "}"}]}], "]"}]}], "/.", 
               RowBox[{"{", 
                RowBox[{"mu", "\[Rule]", 
                 RowBox[{"m", "*", "u"}]}], "}"}]}], ",", "u"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{"u", "\[Rule]", 
             FractionBox["1", 
              SubscriptBox["\[Rho]", "0"]]}], "}"}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{"m", "\[Rule]", " ", 
           RowBox[{
            SubscriptBox["\[Rho]", "0"], "*", "\[Epsilon]"}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"\[Epsilon]", "=", 
    FractionBox["m", 
     SubscriptBox["\[Rho]", "0"]]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<eq.(9)  b(\!\(\*SubscriptBox[\(\[Rho]\), \(0\)]\),\[Epsilon])\:ff1a  \
\>\"", ",", 
    RowBox[{"b", 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "\[Congruent]", 
       FractionBox["m", 
        SubscriptBox["\[Rho]", "0"]], "\[Congruent]", "h"}], ")"}]}], ",", 
    "\"\< = \>\"", ",", "bre"}], "]"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["b\[Rho]", "0"], "=", 
    RowBox[{"bre", "/.", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", "\[Rule]", " ", 
       FractionBox["m", 
        SubscriptBox["\[Rho]", "0"]]}], "}"}]}]}], "  ", ";", 
   RowBox[{"(*", 
    RowBox[{"(", "42", ")"}], "*)"}], "          ", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Epsilon]", "=", 
     FractionBox["m", 
      SubscriptBox["\[Rho]", "0"]]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"factoreq", "=", 
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "b"], "*", 
          SubscriptBox["b\[Rho]", "0"]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Rho]", "0"], "\[Rule]", 
           RowBox[{"b", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"i", "=", "1"}], "n"], 
               RowBox[{
                SubscriptBox["c", "i"], "*", 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["m", "b"], ")"}], "i"]}]}]}], ")"}]}]}], 
          "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"m", "\[Rule]", " ", 
          RowBox[{"b", "*", "\[Epsilon]"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], ";"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"factoreq", ",", 
        SuperscriptBox["\[Epsilon]", "i"]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cvec", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "n"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"(*", 
     RowBox[{"Print", "["}], "*)"}], 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"s", "[", "i", "]"}], "=", 
       RowBox[{"Expand", "@", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"factoreq", ",", "\[Epsilon]", ",", "i"}], "]"}], 
           "\[Equal]", "0"}], ",", 
          SubscriptBox["c", "i"]}], "]"}]}]}], "]"}], 
     RowBox[{"(*", "]", "*)"}], ";", 
     RowBox[{"factoreq", "=", 
      RowBox[{"factoreq", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s", "[", "i", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "}"}]}]}], ";", 
     RowBox[{"cvec", "=", 
      RowBox[{"Flatten", "@", 
       RowBox[{"Append", "[", 
        RowBox[{"cvec", ",", 
         RowBox[{"s", "[", "i", "]"}]}], "]"}]}]}]}]}], "]"}], ";", "    ", 
  RowBox[{"(*", 
   RowBox[{"(", "44", ")"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Rho]", "0"], "[", "b_", "]"}], ":=", 
   RowBox[{
    RowBox[{"b", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"i", "=", "1"}], "n"], 
        RowBox[{
         SubscriptBox["c", "i"], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["m", "b"], ")"}], "i"]}]}]}], ")"}]}], 
    RowBox[{"(*", 
     RowBox[{"/.", 
      RowBox[{"{", 
       RowBox[{"m", "\[Rule]", " ", 
        RowBox[{"b", "*", "\[Epsilon]"}]}], "}"}]}], "*)"}], "/.", 
    "cvec"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<eq.(13):            \!\(\*SubscriptBox[\(\[Rho]\), \(0\)]\)(b) = \
\>\"", ",", 
    RowBox[{
     SubscriptBox["\[Rho]", "0"], "[", "b", "]"}]}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "\[Rho]_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", "mu", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"mu", "\[Rule]", 
         RowBox[{"m", "*", "u"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"u", "\[Rule]", 
        FractionBox["1", "\[Rho]"]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"m", "\[Rule]", " ", 
       RowBox[{"\[Rho]", "*", "\[Epsilon]"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      FractionBox["m", "\[Rho]"]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", "\[Rho]_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"B", "[", "mu", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"mu", "\[Rule]", 
         RowBox[{"m", "*", "u"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"u", "\[Rule]", 
        FractionBox["1", "\[Rho]"]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"m", "\[Rule]", " ", 
       RowBox[{"\[Rho]", "*", "\[Epsilon]"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      FractionBox["m", "\[Rho]"]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ccr", "[", "\[Rho]_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Cc", "[", "mu", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"mu", "\[Rule]", 
          RowBox[{"m", "*", "u"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"u", "\[Rule]", 
         FractionBox["1", "\[Rho]"]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"m", "\[Rule]", " ", 
        RowBox[{"\[Rho]", "*", "\[Epsilon]"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", "\[Rule]", 
       FractionBox["m", "\[Rho]"]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bh", "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Rho]", "0"], "*", 
      FractionBox[
       SqrtBox[
        RowBox[{"Ccr", "[", 
         SubscriptBox["\[Rho]", "0"], "]"}]], 
       SqrtBox[
        RowBox[{"A", "[", 
         SubscriptBox["\[Rho]", "0"], "]"}]]]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Rho]", "0"], "\[Rule]", 
       FractionBox["m", "h"]}], "}"}]}]}], ";", "            ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"eq", ".", " ", 
        RowBox[{"(", "12", ")"}]}], "  ", "b"}], "=", 
      FractionBox["\[Rho]", 
       SqrtBox[
        RowBox[{"A", "[", "\[Rho]", "]"}]]]}], ",", 
     RowBox[{"h", "=", 
      FractionBox["m", "\[Rho]"]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"integrand", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"Ccr", "[", "\[Rho]", "]"}], "*", 
           SuperscriptBox["\[Rho]", "2"]}]], "*", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"A", "[", "\[Rho]", "]"}], "*", 
            RowBox[{"B", "[", "\[Rho]", "]"}]}], 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox["bl", "2"]], "-", 
            FractionBox[
             RowBox[{"A", "[", "\[Rho]", "]"}], 
             RowBox[{
              RowBox[{"Ccr", "[", "\[Rho]", "]"}], "*", 
              SuperscriptBox["\[Rho]", "2"]}]]}]]], "*", "d\[Rho]"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]", "\[Rule]", 
          FractionBox["m", 
           RowBox[{"h", "*", "x"}]]}], ",", 
         RowBox[{"d\[Rho]", "\[Rule]", " ", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["m", "h"]}], "*", 
           FractionBox["dx", 
            SuperscriptBox["x", "2"]]}]}], ",", 
         RowBox[{"bl", "\[Rule]", " ", "bh"}]}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"m", ">", "0"}], " ", "&&", " ", 
       RowBox[{"h", ">", "0"}]}]}], " ", "]"}]}], ";"}], "           ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fact", "=", 
   RowBox[{"(", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"integrand", ",", 
      RowBox[{"-", "dx"}]}], "]"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"exp", "[", "x_", "]"}], "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "fact", ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{"h", "\[Rule]", "\[Epsilon]"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], ";", 
  " ", 
  RowBox[{"(*", 
   RowBox[{"//", "Simplify"}], "*)"}], "     ", 
  RowBox[{"(*", "  ", 
   RowBox[{"(", "21", ")"}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"\[Epsilon]", "\[Congruent]", 
    FractionBox["m", 
     SubscriptBox["\[Rho]", "0"]], "\[Congruent]", "h"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<eq.(11):   \>\"", ",", 
    RowBox[{"\[Alpha]", 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "\[Congruent]", 
       FractionBox["m", 
        SubscriptBox["\[Rho]", "0"]], "\[Congruent]", "h"}], ")"}]}], ",", 
    "\"\< = \>\"", ",", 
    RowBox[{"inth", "=", 
     RowBox[{"Normal", "@", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{
            SubsuperscriptBox["\[Integral]", "0", "1"], 
            RowBox[{
             RowBox[{"exp", "[", "x", "]"}], 
             RowBox[{"\[DifferentialD]", "x"}]}]}]}], "-", "\[Pi]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "n"}], "}"}]}], "]"}], 
       "]"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<eq.(15):   \>\"", ",", " ", 
   RowBox[{"\[Alpha]", 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", "\[Congruent]", 
      FractionBox["m", "b"]}], ")"}]}], ",", "\"\< = \>\"", ",", 
   RowBox[{"Normal", "@", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"inth", "/.", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", "\[Rule]", " ", 
            FractionBox["m", 
             SubscriptBox["\[Rho]", "0"]]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Rho]", "0"], "\[Rule]", " ", 
           RowBox[{
            SubscriptBox["\[Rho]", "0"], "[", "b", "]"}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"m", "\[Rule]", " ", 
          RowBox[{"b", "*", "\[Epsilon]"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}]}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ET", "=", 
   RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<processing time:  \>\"", ",", 
   RowBox[{"ET", "-", "BT"}], ",", "\"\<s\>\""}], "]"}]}], "Input",
 CellChangeTimes->{
  3.7506461514302998`*^9, {3.750646183321125*^9, 3.7506461944166255`*^9}, {
   3.750646656532013*^9, 3.7506466572940626`*^9}, 3.750646913881261*^9, {
   3.750647066405289*^9, 3.7506470784185724`*^9}, {3.7506471123339186`*^9, 
   3.750647181733676*^9}, {3.7506472622794094`*^9, 3.750647304123747*^9}, {
   3.7506473816814175`*^9, 3.7506474019193554`*^9}, {3.7506475052835655`*^9, 
   3.750647593236906*^9}, {3.750647668507913*^9, 3.750647681919653*^9}, {
   3.7506477199667797`*^9, 3.7506477588937416`*^9}, {3.750647848806637*^9, 
   3.750647852326748*^9}, {3.7506479127529755`*^9, 3.7506479134668407`*^9}, {
   3.750648018183866*^9, 3.750648022906006*^9}, 3.7506480850699325`*^9, 
   3.7506482664518166`*^9, {3.7506483344856777`*^9, 3.750648372464679*^9}, {
   3.75064840952656*^9, 3.750648446138564*^9}, {3.750648529694949*^9, 
   3.7506485845955424`*^9}, {3.750648804722479*^9, 3.750648813357257*^9}, {
   3.75064884580494*^9, 3.750648863230979*^9}, {3.7506489042946835`*^9, 
   3.7506489445381584`*^9}, {3.7506490947219863`*^9, 3.750649243179375*^9}, {
   3.750649281755278*^9, 3.7506494788103347`*^9}, {3.7506495394767275`*^9, 
   3.750649603550655*^9}, 3.750649639633338*^9, {3.75064969952306*^9, 
   3.7506497003396378`*^9}, {3.7506497314557104`*^9, 3.750650100512315*^9}, {
   3.7506501464397793`*^9, 3.750650211093252*^9}, 3.7506503057131557`*^9, {
   3.7506504398398886`*^9, 3.750650441346364*^9}, 3.7506504749116535`*^9, {
   3.7506505768178387`*^9, 3.7506506000565543`*^9}, {3.7506506700040226`*^9, 
   3.750650670148761*^9}, 3.750651119452716*^9, 3.750652612185712*^9, {
   3.750652737347932*^9, 3.750652746907693*^9}, 3.7506535127515583`*^9, {
   3.7506547414904213`*^9, 3.7506547417008886`*^9}, {3.75123466021082*^9, 
   3.7512347699837008`*^9}, {3.7512348023054576`*^9, 
   3.7512348273595777`*^9}, {3.751235109954514*^9, 3.751235126056297*^9}, {
   3.7512362164526153`*^9, 3.7512362489125185`*^9}, 3.751236288247472*^9, {
   3.7641245706934333`*^9, 3.7641245777503614`*^9}, 3.764124702028549*^9, {
   3.7641247488114886`*^9, 3.764124755680895*^9}, {3.76412481607406*^9, 
   3.764124838843066*^9}, {3.764126525395916*^9, 3.764126525604278*^9}, {
   3.7641265629830513`*^9, 3.7641265631008306`*^9}, 3.764151166643958*^9, 
   3.7641512204388247`*^9, {3.766985659364252*^9, 3.76698588759231*^9}, {
   3.7669859902243414`*^9, 3.766985999119308*^9}, {3.766986095592911*^9, 
   3.7669860992696247`*^9}, {3.7669862742326517`*^9, 
   3.7669863513311195`*^9}, {3.766986406730996*^9, 3.7669864069926963`*^9}, {
   3.767044412292673*^9, 3.767044423989607*^9}, {3.767044470970092*^9, 
   3.7670444726273603`*^9}, {3.767044741256652*^9, 3.767044747157414*^9}, {
   3.7670447895719414`*^9, 3.7670448291810646`*^9}, {3.7670448685630474`*^9, 
   3.7670448687189465`*^9}, 3.767044951723784*^9, {3.767045037091941*^9, 
   3.767045054985053*^9}, {3.767045086494593*^9, 3.7670450888240595`*^9}, {
   3.7670451879106236`*^9, 3.7670452161642694`*^9}, 3.767045722693195*^9, 
   3.7670457540221834`*^9, 3.7670457962935767`*^9, 3.7670458282389517`*^9, {
   3.7670458607438245`*^9, 3.7670458981878624`*^9}, 3.767045977730051*^9, 
   3.7670461720582047`*^9, {3.7670462955978537`*^9, 3.7670463168199406`*^9}, {
   3.767046899142973*^9, 3.767046905831686*^9}, {3.7670470160078263`*^9, 
   3.7670470310419145`*^9}, {3.7670471759898596`*^9, 3.7670471764134083`*^9}, 
   3.7670472064359145`*^9, {3.767047272337268*^9, 3.7670472761401033`*^9}, {
   3.770178867638376*^9, 3.770178917371255*^9}, {3.7701789837190495`*^9, 
   3.770179003125108*^9}, {3.7701790506000557`*^9, 3.7701790758707438`*^9}, {
   3.7701791388445716`*^9, 3.770179237750779*^9}, {3.770180452159509*^9, 
   3.7701805984676113`*^9}, {3.7701806304663267`*^9, 3.7701806607071514`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Isotropic coordinates:\"\>"], "Print",
 CellChangeTimes->{
  3.766986064402204*^9, {3.766986126752158*^9, 3.7669861284303*^9}, 
   3.766986184392845*^9, 3.7669862766389437`*^9, 3.766986326650544*^9, 
   3.766986418102038*^9, 3.7670444248904467`*^9, 3.767044485596492*^9, 
   3.767044747537469*^9, {3.767044799143572*^9, 3.767044829641672*^9}, {
   3.7670448692572765`*^9, 3.7670448732593336`*^9}, 3.767044953946983*^9, 
   3.767045055952426*^9, 3.7670450902800145`*^9, 3.7670457564732227`*^9, 
   3.76704579755367*^9, 3.767045829748346*^9, {3.7670459037937374`*^9, 
   3.767045919487055*^9}, 3.767045983833703*^9, 3.7670461737743654`*^9, 
   3.7670463193963366`*^9, {3.7670470195304694`*^9, 3.7670470376491737`*^9}, 
   3.767047210325028*^9, 3.7670472793512926`*^9, 3.770180540441147*^9, 
   3.7701806716883144`*^9}],

Cell[BoxData["\<\"spherically symmetric solution in other theories of \
gravity:\"\>"], "Print",
 CellChangeTimes->{
  3.766986064402204*^9, {3.766986126752158*^9, 3.7669861284303*^9}, 
   3.766986184392845*^9, 3.7669862766389437`*^9, 3.766986326650544*^9, 
   3.766986418102038*^9, 3.7670444248904467`*^9, 3.767044485596492*^9, 
   3.767044747537469*^9, {3.767044799143572*^9, 3.767044829641672*^9}, {
   3.7670448692572765`*^9, 3.7670448732593336`*^9}, 3.767044953946983*^9, 
   3.767045055952426*^9, 3.7670450902800145`*^9, 3.7670457564732227`*^9, 
   3.76704579755367*^9, 3.767045829748346*^9, {3.7670459037937374`*^9, 
   3.767045919487055*^9}, 3.767045983833703*^9, 3.7670461737743654`*^9, 
   3.7670463193963366`*^9, {3.7670470195304694`*^9, 3.7670470376491737`*^9}, 
   3.767047210325028*^9, 3.7670472793512926`*^9, 3.770180540441147*^9, 
   3.7701806716893153`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"A[mu] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", "mu", " ", 
     SubscriptBox["a", "1"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["mu", "2"], " ", 
     SubscriptBox["a", "2"]}], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["mu", "3"], " ", 
      SubscriptBox["a", "3"]}], "2"], "+", 
    RowBox[{
     SuperscriptBox["mu", "4"], " ", 
     SubscriptBox["a", "4"]}]}]}],
  SequenceForm[
  "A[mu] = ", 1 - 2 $CellContext`mu Subscript[$CellContext`a, 1] + 
   2 $CellContext`mu^2 Subscript[$CellContext`a, 2] + 
   Rational[-3, 2] $CellContext`mu^3 
    Subscript[$CellContext`a, 3] + $CellContext`mu^4 
    Subscript[$CellContext`a, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.766986064402204*^9, {3.766986126752158*^9, 3.7669861284303*^9}, 
   3.766986184392845*^9, 3.7669862766389437`*^9, 3.766986326650544*^9, 
   3.766986418102038*^9, 3.7670444248904467`*^9, 3.767044485596492*^9, 
   3.767044747537469*^9, {3.767044799143572*^9, 3.767044829641672*^9}, {
   3.7670448692572765`*^9, 3.7670448732593336`*^9}, 3.767044953946983*^9, 
   3.767045055952426*^9, 3.7670450902800145`*^9, 3.7670457564732227`*^9, 
   3.76704579755367*^9, 3.767045829748346*^9, {3.7670459037937374`*^9, 
   3.767045919487055*^9}, 3.767045983833703*^9, 3.7670461737743654`*^9, 
   3.7670463193963366`*^9, {3.7670470195304694`*^9, 3.7670470376491737`*^9}, 
   3.767047210325028*^9, 3.7670472793512926`*^9, 3.770180540441147*^9, 
   3.7701806716908164`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"B[mu] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "mu", " ", 
     SubscriptBox["b", "1"]}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["mu", "2"], " ", 
      SubscriptBox["b", "2"]}], "2"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["mu", "3"], " ", 
      SubscriptBox["b", "3"]}], "2"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["mu", "4"], " ", 
      SubscriptBox["b", "4"]}], "16"]}]}],
  SequenceForm[
  "B[mu] = ", 1 + 2 $CellContext`mu Subscript[$CellContext`b, 1] + 
   Rational[3, 2] $CellContext`mu^2 Subscript[$CellContext`b, 2] + 
   Rational[1, 2] $CellContext`mu^3 Subscript[$CellContext`b, 3] + 
   Rational[1, 16] $CellContext`mu^4 Subscript[$CellContext`b, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.766986064402204*^9, {3.766986126752158*^9, 3.7669861284303*^9}, 
   3.766986184392845*^9, 3.7669862766389437`*^9, 3.766986326650544*^9, 
   3.766986418102038*^9, 3.7670444248904467`*^9, 3.767044485596492*^9, 
   3.767044747537469*^9, {3.767044799143572*^9, 3.767044829641672*^9}, {
   3.7670448692572765`*^9, 3.7670448732593336`*^9}, 3.767044953946983*^9, 
   3.767045055952426*^9, 3.7670450902800145`*^9, 3.7670457564732227`*^9, 
   3.76704579755367*^9, 3.767045829748346*^9, {3.7670459037937374`*^9, 
   3.767045919487055*^9}, 3.767045983833703*^9, 3.7670461737743654`*^9, 
   3.7670463193963366`*^9, {3.7670470195304694`*^9, 3.7670470376491737`*^9}, 
   3.767047210325028*^9, 3.7670472793512926`*^9, 3.770180540441147*^9, 
   3.770180671691817*^9}],

Cell[BoxData["\<\"Changing variables:\"\>"], "Print",
 CellChangeTimes->{
  3.766986064402204*^9, {3.766986126752158*^9, 3.7669861284303*^9}, 
   3.766986184392845*^9, 3.7669862766389437`*^9, 3.766986326650544*^9, 
   3.766986418102038*^9, 3.7670444248904467`*^9, 3.767044485596492*^9, 
   3.767044747537469*^9, {3.767044799143572*^9, 3.767044829641672*^9}, {
   3.7670448692572765`*^9, 3.7670448732593336`*^9}, 3.767044953946983*^9, 
   3.767045055952426*^9, 3.7670450902800145`*^9, 3.7670457564732227`*^9, 
   3.76704579755367*^9, 3.767045829748346*^9, {3.7670459037937374`*^9, 
   3.767045919487055*^9}, 3.767045983833703*^9, 3.7670461737743654`*^9, 
   3.7670463193963366`*^9, {3.7670470195304694`*^9, 3.7670470376491737`*^9}, 
   3.767047210325028*^9, 3.7670472793512926`*^9, 3.770180540441147*^9, 
   3.7701806716923175`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"eq.(6):  A[mu] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", "mu", " ", "\[Alpha]"}], "+", 
    RowBox[{
     SuperscriptBox["mu", "4"], " ", "\[Kappa]"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["mu", "2"], " ", "\[Lambda]"}], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["mu", "3"], " ", "\[Xi]"}], "2"]}]}],
  SequenceForm[
  "eq.(6):  A[mu] = ", 1 - 
   2 $CellContext`mu $CellContext`\[Alpha] + $CellContext`mu^4 $CellContext`\
\[Kappa] + 2 $CellContext`mu^2 $CellContext`\[Lambda] + 
   Rational[-3, 2] $CellContext`mu^3 $CellContext`\[Xi]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.766986064402204*^9, {3.766986126752158*^9, 3.7669861284303*^9}, 
   3.766986184392845*^9, 3.7669862766389437`*^9, 3.766986326650544*^9, 
   3.766986418102038*^9, 3.7670444248904467`*^9, 3.767044485596492*^9, 
   3.767044747537469*^9, {3.767044799143572*^9, 3.767044829641672*^9}, {
   3.7670448692572765`*^9, 3.7670448732593336`*^9}, 3.767044953946983*^9, 
   3.767045055952426*^9, 3.7670450902800145`*^9, 3.7670457564732227`*^9, 
   3.76704579755367*^9, 3.767045829748346*^9, {3.7670459037937374`*^9, 
   3.767045919487055*^9}, 3.767045983833703*^9, 3.7670461737743654`*^9, 
   3.7670463193963366`*^9, {3.7670470195304694`*^9, 3.7670470376491737`*^9}, 
   3.767047210325028*^9, 3.7670472793512926`*^9, 3.770180540441147*^9, 
   3.770180671693318*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"eq.(7):  B[mu] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "mu", " ", "\[Gamma]"}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["mu", "2"], " ", "\[Delta]"}], "2"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["mu", "3"], " ", "\[Eta]"}], "2"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["mu", "4"], " ", "\[Nu]"}], "16"]}]}],
  SequenceForm[
  "eq.(7):  B[mu] = ", 1 + 2 $CellContext`mu $CellContext`\[Gamma] + 
   Rational[3, 2] $CellContext`mu^2 $CellContext`\[Delta] + 
   Rational[1, 2] $CellContext`mu^3 $CellContext`\[Eta] + 
   Rational[1, 16] $CellContext`mu^4 $CellContext`\[Nu]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.766986064402204*^9, {3.766986126752158*^9, 3.7669861284303*^9}, 
   3.766986184392845*^9, 3.7669862766389437`*^9, 3.766986326650544*^9, 
   3.766986418102038*^9, 3.7670444248904467`*^9, 3.767044485596492*^9, 
   3.767044747537469*^9, {3.767044799143572*^9, 3.767044829641672*^9}, {
   3.7670448692572765`*^9, 3.7670448732593336`*^9}, 3.767044953946983*^9, 
   3.767045055952426*^9, 3.7670450902800145`*^9, 3.7670457564732227`*^9, 
   3.76704579755367*^9, 3.767045829748346*^9, {3.7670459037937374`*^9, 
   3.767045919487055*^9}, 3.767045983833703*^9, 3.7670461737743654`*^9, 
   3.7670463193963366`*^9, {3.7670470195304694`*^9, 3.7670470376491737`*^9}, 
   3.767047210325028*^9, 3.7670472793512926`*^9, 3.770180540441147*^9, 
   3.77018067169482*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"eq.(9)  b(\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(0\\)]\\),\
\[Epsilon])\:ff1a  \"\>", "\[InvisibleSpace]", 
   RowBox[{"b", " ", 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", "\[Congruent]", 
      FractionBox["m", 
       SubscriptBox["\[Rho]", "0"]], "\[Congruent]", "h"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}], " ", "\[Epsilon]"}], 
      "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"4", " ", "\[Alpha]", " ", "\[Gamma]"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "+", 
         RowBox[{"3", " ", "\[Delta]"}], "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["\[Epsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", 
          SuperscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]"}], "-", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Gamma]", "3"]}], "+", 
         RowBox[{"3", " ", "\[Alpha]", " ", "\[Delta]"}], "-", 
         RowBox[{"3", " ", "\[Gamma]", " ", "\[Delta]"}], "+", "\[Eta]", "-", 
         RowBox[{"12", " ", "\[Alpha]", " ", "\[Lambda]"}], "-", 
         RowBox[{"4", " ", "\[Gamma]", " ", "\[Lambda]"}], "+", 
         RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "32"], " ", 
       SuperscriptBox["\[Epsilon]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"140", " ", 
          SuperscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", "\[Gamma]"}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "+", 
         RowBox[{"16", " ", "\[Alpha]", " ", 
          SuperscriptBox["\[Gamma]", "3"]}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Gamma]", "4"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Delta]"}], "-", 
         RowBox[{"24", " ", "\[Alpha]", " ", "\[Gamma]", " ", "\[Delta]"}], 
         "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", "\[Delta]"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "+", 
         RowBox[{"8", " ", "\[Alpha]", " ", "\[Eta]"}], "-", 
         RowBox[{"8", " ", "\[Gamma]", " ", "\[Eta]"}], "-", 
         RowBox[{"16", " ", "\[Kappa]"}], "-", 
         RowBox[{"240", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Lambda]"}], "-", 
         RowBox[{"96", " ", "\[Alpha]", " ", "\[Gamma]", " ", "\[Lambda]"}], 
         "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", "\[Lambda]"}], "-", 
         RowBox[{"24", " ", "\[Delta]", " ", "\[Lambda]"}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Nu]", "+", 
         RowBox[{"72", " ", "\[Alpha]", " ", "\[Xi]"}], "+", 
         RowBox[{"24", " ", "\[Gamma]", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], 
    " ", 
    SubscriptBox["\[Rho]", "0"]}]}],
  SequenceForm[
  "eq.(9)  b(\!\(\*SubscriptBox[\(\[Rho]\), \(0\)]\),\[Epsilon])\:ff1a  ", \
$CellContext`b 
   Congruent[$CellContext`\[Epsilon], $CellContext`m/
     Subscript[$CellContext`\[Rho], 0], $CellContext`h], 
   " = ", (1 + ($CellContext`\[Alpha] + $CellContext`\[Gamma]) $CellContext`\
\[Epsilon] + 
    Rational[1, 4] $CellContext`\[Epsilon]^2 (6 $CellContext`\[Alpha]^2 + 
      4 $CellContext`\[Alpha] $CellContext`\[Gamma] - 
      2 $CellContext`\[Gamma]^2 + 3 $CellContext`\[Delta] - 
      4 $CellContext`\[Lambda]) + 
    Rational[1, 4] $CellContext`\[Epsilon]^3 (10 $CellContext`\[Alpha]^3 + 
      6 $CellContext`\[Alpha]^2 $CellContext`\[Gamma] - 
      2 $CellContext`\[Alpha] $CellContext`\[Gamma]^2 + 
      2 $CellContext`\[Gamma]^3 + 
      3 $CellContext`\[Alpha] $CellContext`\[Delta] - 
      3 $CellContext`\[Gamma] $CellContext`\[Delta] + $CellContext`\[Eta] - 
      12 $CellContext`\[Alpha] $CellContext`\[Lambda] - 
      4 $CellContext`\[Gamma] $CellContext`\[Lambda] + 3 $CellContext`\[Xi]) + 
    Rational[1, 32] $CellContext`\[Epsilon]^4 (140 $CellContext`\[Alpha]^4 + 
      80 $CellContext`\[Alpha]^3 $CellContext`\[Gamma] - 
      24 $CellContext`\[Alpha]^2 $CellContext`\[Gamma]^2 + 
      16 $CellContext`\[Alpha] $CellContext`\[Gamma]^3 - 
      20 $CellContext`\[Gamma]^4 + 
      36 $CellContext`\[Alpha]^2 $CellContext`\[Delta] - 
      24 $CellContext`\[Alpha] $CellContext`\[Gamma] $CellContext`\[Delta] + 
      36 $CellContext`\[Gamma]^2 $CellContext`\[Delta] - 
      9 $CellContext`\[Delta]^2 + 8 $CellContext`\[Alpha] $CellContext`\[Eta] - 
      8 $CellContext`\[Gamma] $CellContext`\[Eta] - 16 $CellContext`\[Kappa] - 
      240 $CellContext`\[Alpha]^2 $CellContext`\[Lambda] - 
      96 $CellContext`\[Alpha] $CellContext`\[Gamma] $CellContext`\[Lambda] + 
      16 $CellContext`\[Gamma]^2 $CellContext`\[Lambda] - 
      24 $CellContext`\[Delta] $CellContext`\[Lambda] + 
      48 $CellContext`\[Lambda]^2 + $CellContext`\[Nu] + 
      72 $CellContext`\[Alpha] $CellContext`\[Xi] + 
      24 $CellContext`\[Gamma] $CellContext`\[Xi])) 
   Subscript[$CellContext`\[Rho], 0]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.766986064402204*^9, {3.766986126752158*^9, 3.7669861284303*^9}, 
   3.766986184392845*^9, 3.7669862766389437`*^9, 3.766986326650544*^9, 
   3.766986418102038*^9, 3.7670444248904467`*^9, 3.767044485596492*^9, 
   3.767044747537469*^9, {3.767044799143572*^9, 3.767044829641672*^9}, {
   3.7670448692572765`*^9, 3.7670448732593336`*^9}, 3.767044953946983*^9, 
   3.767045055952426*^9, 3.7670450902800145`*^9, 3.7670457564732227`*^9, 
   3.76704579755367*^9, 3.767045829748346*^9, {3.7670459037937374`*^9, 
   3.767045919487055*^9}, 3.767045983833703*^9, 3.7670461737743654`*^9, 
   3.7670463193963366`*^9, {3.7670470195304694`*^9, 3.7670470376491737`*^9}, 
   3.767047210325028*^9, 3.7670472793512926`*^9, 3.770180540441147*^9, 
   3.7701806717189293`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"eq.(13):            \\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(0\\)]\\)(b) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"b", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Gamma]"}], ")"}]}], "b"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "2"]}], "-", 
          RowBox[{"\[Alpha]", " ", "\[Gamma]"}], "+", 
          FractionBox[
           SuperscriptBox["\[Gamma]", "2"], "2"], "-", 
          FractionBox[
           RowBox[{"3", " ", "\[Delta]"}], "4"], "+", "\[Lambda]"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["\[Alpha]", "3"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]"}], "-", 
          FractionBox[
           RowBox[{"3", " ", "\[Alpha]", " ", "\[Delta]"}], "2"], "-", 
          FractionBox["\[Eta]", "4"], "+", 
          RowBox[{"4", " ", "\[Alpha]", " ", "\[Lambda]"}], "+", 
          RowBox[{"2", " ", "\[Gamma]", " ", "\[Lambda]"}], "-", 
          FractionBox[
           RowBox[{"3", " ", "\[Xi]"}], "4"]}], ")"}]}], 
       SuperscriptBox["b", "3"]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"105", " ", 
             SuperscriptBox["\[Alpha]", "4"]}], "8"]}], "-", 
          FractionBox[
           RowBox[{"35", " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", "\[Gamma]"}], "2"], "-", 
          FractionBox[
           RowBox[{"15", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "4"], "+", 
          FractionBox[
           RowBox[{"\[Alpha]", " ", 
            SuperscriptBox["\[Gamma]", "3"]}], "2"], "-", 
          FractionBox[
           SuperscriptBox["\[Gamma]", "4"], "8"], "-", 
          FractionBox[
           RowBox[{"45", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", "\[Delta]"}], "8"], "-", 
          FractionBox[
           RowBox[{"9", " ", "\[Alpha]", " ", "\[Gamma]", " ", "\[Delta]"}], 
           "4"], "+", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["\[Gamma]", "2"], " ", "\[Delta]"}], "8"], "-", 
          FractionBox[
           RowBox[{"9", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "32"], "-", 
          FractionBox[
           RowBox[{"3", " ", "\[Alpha]", " ", "\[Eta]"}], "4"], "-", 
          FractionBox[
           RowBox[{"\[Gamma]", " ", "\[Eta]"}], "4"], "+", 
          FractionBox["\[Kappa]", "2"], "+", 
          FractionBox[
           RowBox[{"35", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", "\[Lambda]"}], "2"], "+", 
          RowBox[{"15", " ", "\[Alpha]", " ", "\[Gamma]", " ", "\[Lambda]"}], 
          "+", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["\[Gamma]", "2"], " ", "\[Lambda]"}], "2"], "+", 
          FractionBox[
           RowBox[{"9", " ", "\[Delta]", " ", "\[Lambda]"}], "4"], "-", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "2"], "-", 
          FractionBox["\[Nu]", "32"], "-", 
          FractionBox[
           RowBox[{"15", " ", "\[Alpha]", " ", "\[Xi]"}], "4"], "-", 
          FractionBox[
           RowBox[{"9", " ", "\[Gamma]", " ", "\[Xi]"}], "4"]}], ")"}]}], 
       SuperscriptBox["b", "4"]]}], ")"}]}]}],
  SequenceForm[
  "eq.(13):            \!\(\*SubscriptBox[\(\[Rho]\), \(0\)]\)(b) = ", \
$CellContext`b (
    1 + $CellContext`b^(-1) $CellContext`m (-$CellContext`\[Alpha] - \
$CellContext`\[Gamma]) + $CellContext`b^(-2) $CellContext`m^2 (
      Rational[-3, 
         2] $CellContext`\[Alpha]^2 - $CellContext`\[Alpha] $CellContext`\
\[Gamma] + Rational[1, 2] $CellContext`\[Gamma]^2 + 
      Rational[-3, 
         4] $CellContext`\[Delta] + $CellContext`\[Lambda]) + \
$CellContext`b^(-3) $CellContext`m^3 ((-4) $CellContext`\[Alpha]^3 - 
      4 $CellContext`\[Alpha]^2 $CellContext`\[Gamma] + 
      Rational[-3, 2] $CellContext`\[Alpha] $CellContext`\[Delta] + 
      Rational[-1, 4] $CellContext`\[Eta] + 
      4 $CellContext`\[Alpha] $CellContext`\[Lambda] + 
      2 $CellContext`\[Gamma] $CellContext`\[Lambda] + 
      Rational[-3, 
         4] $CellContext`\[Xi]) + $CellContext`b^(-4) $CellContext`m^4 (
      Rational[-105, 8] $CellContext`\[Alpha]^4 + 
      Rational[-35, 2] $CellContext`\[Alpha]^3 $CellContext`\[Gamma] + 
      Rational[-15, 4] $CellContext`\[Alpha]^2 $CellContext`\[Gamma]^2 + 
      Rational[1, 2] $CellContext`\[Alpha] $CellContext`\[Gamma]^3 + 
      Rational[-1, 8] $CellContext`\[Gamma]^4 + 
      Rational[-45, 8] $CellContext`\[Alpha]^2 $CellContext`\[Delta] + 
      Rational[-9, 
         4] $CellContext`\[Alpha] $CellContext`\[Gamma] $CellContext`\[Delta] + 
      Rational[3, 8] $CellContext`\[Gamma]^2 $CellContext`\[Delta] + 
      Rational[-9, 32] $CellContext`\[Delta]^2 + 
      Rational[-3, 4] $CellContext`\[Alpha] $CellContext`\[Eta] + 
      Rational[-1, 4] $CellContext`\[Gamma] $CellContext`\[Eta] + 
      Rational[1, 2] $CellContext`\[Kappa] + 
      Rational[35, 2] $CellContext`\[Alpha]^2 $CellContext`\[Lambda] + 
      15 $CellContext`\[Alpha] $CellContext`\[Gamma] $CellContext`\[Lambda] + 
      Rational[3, 2] $CellContext`\[Gamma]^2 $CellContext`\[Lambda] + 
      Rational[9, 4] $CellContext`\[Delta] $CellContext`\[Lambda] + 
      Rational[-5, 2] $CellContext`\[Lambda]^2 + 
      Rational[-1, 32] $CellContext`\[Nu] + 
      Rational[-15, 4] $CellContext`\[Alpha] $CellContext`\[Xi] + 
      Rational[-9, 4] $CellContext`\[Gamma] $CellContext`\[Xi]))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.766986064402204*^9, {3.766986126752158*^9, 3.7669861284303*^9}, 
   3.766986184392845*^9, 3.7669862766389437`*^9, 3.766986326650544*^9, 
   3.766986418102038*^9, 3.7670444248904467`*^9, 3.767044485596492*^9, 
   3.767044747537469*^9, {3.767044799143572*^9, 3.767044829641672*^9}, {
   3.7670448692572765`*^9, 3.7670448732593336`*^9}, 3.767044953946983*^9, 
   3.767045055952426*^9, 3.7670450902800145`*^9, 3.7670457564732227`*^9, 
   3.76704579755367*^9, 3.767045829748346*^9, {3.7670459037937374`*^9, 
   3.767045919487055*^9}, 3.767045983833703*^9, 3.7670461737743654`*^9, 
   3.7670463193963366`*^9, {3.7670470195304694`*^9, 3.7670470376491737`*^9}, 
   3.767047210325028*^9, 3.7670472793512926`*^9, 3.770180540441147*^9, 
   3.7701806717469654`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"eq.(11):   \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", "\[Congruent]", 
      FractionBox["m", 
       SubscriptBox["\[Rho]", "0"]], "\[Congruent]", "h"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}], " ", "\[Epsilon]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Pi]"}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Pi]"}], ")"}], " ", "\[Alpha]", " ", 
        "\[Gamma]"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Gamma]", "2"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "\[Pi]", " ", "\[Delta]"}], "4"], "-", 
       RowBox[{"\[Pi]", " ", "\[Lambda]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "3"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "67"}], "+", 
             RowBox[{"12", " ", "\[Pi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"6", " ", "\[Pi]"}]}], ")"}], " ", "\[Alpha]", " ", 
           "\[Gamma]"}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "\[Pi]"}], ")"}], " ", "\[Alpha]"}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Pi]"}], ")"}], " ", "\[Gamma]"}]}], 
         ")"}], " ", "\[Delta]"}], "+", "\[Eta]", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", "\[Pi]"}], ")"}], " ", "\[Alpha]"}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "\[Pi]"}], ")"}], " ", "\[Gamma]"}]}], 
         ")"}], " ", "\[Lambda]"}], "+", 
       RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "71"}], "+", 
          RowBox[{"30", " ", "\[Pi]"}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "4"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", 
          RowBox[{"7", " ", "\[Pi]"}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", "\[Gamma]"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Gamma]", "4"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "55"}], "+", 
             RowBox[{"17", " ", "\[Pi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "-", 
          RowBox[{"51", " ", "\[Delta]"}], "+", 
          RowBox[{"21", " ", "\[Pi]", " ", "\[Delta]"}], "+", 
          RowBox[{"124", " ", "\[Lambda]"}], "-", 
          RowBox[{"64", " ", "\[Pi]", " ", "\[Lambda]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"9", " ", "\[Delta]"}], "2"]}], "+", 
          RowBox[{"3", " ", "\[Pi]", " ", "\[Delta]"}], "+", 
          RowBox[{"34", " ", "\[Lambda]"}], "-", 
          RowBox[{"10", " ", "\[Pi]", " ", "\[Lambda]"}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "64"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"48", " ", "\[Kappa]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Delta]"}], "-", 
             RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Delta]"}], "+", 
             RowBox[{"20", " ", "\[Lambda]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Pi]"}], ")"}], " ", 
           SuperscriptBox["\[Gamma]", "3"]}], "-", 
          RowBox[{"14", " ", "\[Eta]"}], "+", 
          RowBox[{"6", " ", "\[Pi]", " ", "\[Eta]"}], "+", 
          RowBox[{"12", " ", "\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "10"}], "+", 
                RowBox[{"3", " ", "\[Pi]"}]}], ")"}], " ", "\[Delta]"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"8", "-", 
                RowBox[{"3", " ", "\[Pi]"}]}], ")"}], " ", "\[Lambda]"}]}], 
            ")"}]}], "-", 
          RowBox[{"42", " ", "\[Xi]"}], "+", 
          RowBox[{"27", " ", "\[Pi]", " ", "\[Xi]"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[Gamma]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14"}], "+", 
             RowBox[{"3", " ", "\[Pi]"}]}], ")"}], " ", "\[Eta]"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"3", " ", "\[Pi]"}]}], ")"}], " ", "\[Xi]"}]}], 
         ")"}]}]}], ")"}]}]}]}],
  SequenceForm[
  "eq.(11):   ", $CellContext`\[Alpha] 
   Congruent[$CellContext`\[Epsilon], $CellContext`m/
     Subscript[$CellContext`\[Rho], 0], $CellContext`h], " = ", 
   2 ($CellContext`\[Alpha] + $CellContext`\[Gamma]) $CellContext`\[Epsilon] + \
$CellContext`\[Epsilon]^2 (2 (-1 + Pi) $CellContext`\[Alpha]^2 + 
     2 (-2 + Pi) $CellContext`\[Alpha] $CellContext`\[Gamma] - 
     2 $CellContext`\[Gamma]^2 + Rational[3, 4] Pi $CellContext`\[Delta] - 
     Pi $CellContext`\[Lambda]) + $CellContext`\[Epsilon]^3 (
     Rational[-1, 
        3] ($CellContext`\[Alpha] + $CellContext`\[Gamma]) ((-67 + 
         12 Pi) $CellContext`\[Alpha]^2 + 
       2 (-13 + 6 Pi) $CellContext`\[Alpha] $CellContext`\[Gamma] - 
       7 $CellContext`\[Gamma]^2) + 
     Rational[-3, 
        2] ((-5 + Pi) $CellContext`\[Alpha] + (-1 + 
         Pi) $CellContext`\[Gamma]) $CellContext`\[Delta] + $CellContext`\
\[Eta] + 2 ((-9 + Pi) $CellContext`\[Alpha] + (-5 + 
         Pi) $CellContext`\[Gamma]) $CellContext`\[Lambda] + 
     3 $CellContext`\[Xi]) + $CellContext`\[Epsilon]^4 ((-71 + 
       30 Pi) $CellContext`\[Alpha]^4 + 
     8 (-20 + 7 Pi) $CellContext`\[Alpha]^3 $CellContext`\[Gamma] - 
     3 $CellContext`\[Gamma]^4 + 
     Rational[1, 2] $CellContext`\[Alpha]^2 (
       4 (-55 + 17 Pi) $CellContext`\[Gamma]^2 - 51 $CellContext`\[Delta] + 
       21 Pi $CellContext`\[Delta] + 124 $CellContext`\[Lambda] - 64 
       Pi $CellContext`\[Lambda]) + $CellContext`\[Gamma]^2 (
       Rational[-9, 2] $CellContext`\[Delta] + 3 Pi $CellContext`\[Delta] + 
       34 $CellContext`\[Lambda] - 10 Pi $CellContext`\[Lambda]) + 
     Rational[-1, 64] 
      Pi (48 $CellContext`\[Kappa] + 
       2 (3 $CellContext`\[Delta] - 4 $CellContext`\[Lambda]) (
         3 $CellContext`\[Delta] + 20 $CellContext`\[Lambda]) - 
       3 $CellContext`\[Nu]) + 
     Rational[1, 4] $CellContext`\[Alpha] (
       32 (-3 + Pi) $CellContext`\[Gamma]^3 - 14 $CellContext`\[Eta] + 
       6 Pi $CellContext`\[Eta] + 
       12 $CellContext`\[Gamma] ((-10 + 3 Pi) $CellContext`\[Delta] + 
         4 (8 - 3 Pi) $CellContext`\[Lambda]) - 42 $CellContext`\[Xi] + 
       27 Pi $CellContext`\[Xi]) + 
     Rational[1, 4] $CellContext`\[Gamma] ((-14 + 3 Pi) $CellContext`\[Eta] + 
       6 (-7 + 3 Pi) $CellContext`\[Xi]))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.766986064402204*^9, {3.766986126752158*^9, 3.7669861284303*^9}, 
   3.766986184392845*^9, 3.7669862766389437`*^9, 3.766986326650544*^9, 
   3.766986418102038*^9, 3.7670444248904467`*^9, 3.767044485596492*^9, 
   3.767044747537469*^9, {3.767044799143572*^9, 3.767044829641672*^9}, {
   3.7670448692572765`*^9, 3.7670448732593336`*^9}, 3.767044953946983*^9, 
   3.767045055952426*^9, 3.7670450902800145`*^9, 3.7670457564732227`*^9, 
   3.76704579755367*^9, 3.767045829748346*^9, {3.7670459037937374`*^9, 
   3.767045919487055*^9}, 3.767045983833703*^9, 3.7670461737743654`*^9, 
   3.7670463193963366`*^9, {3.7670470195304694`*^9, 3.7670470376491737`*^9}, 
   3.767047210325028*^9, 3.7670472793512926`*^9, 3.770180540441147*^9, 
   3.7701807108863235`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"eq.(15):   \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", "\[Congruent]", 
      FractionBox["m", "b"]}], ")"}]}], "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}], " ", "\[Epsilon]"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "\[Pi]", " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       RowBox[{"8", " ", "\[Alpha]", " ", "\[Gamma]"}], "+", 
       RowBox[{"3", " ", "\[Delta]"}], "-", 
       RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"70", " ", 
         SuperscriptBox["\[Alpha]", "3"]}], "3"], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Gamma]"}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Gamma]", "3"]}], "3"], "+", "\[Eta]", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "+", 
          RowBox[{"9", " ", "\[Delta]"}], "-", 
          RowBox[{"20", " ", "\[Lambda]"}]}], ")"}]}], "+", 
       RowBox[{"3", " ", "\[Gamma]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Delta]", "-", 
          RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
       RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["3", "64"], " ", "\[Pi]", " ", 
     SuperscriptBox["\[Epsilon]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"640", " ", 
        SuperscriptBox["\[Alpha]", "4"]}], "+", 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", "\[Gamma]"}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "+", 
       RowBox[{"16", " ", "\[Gamma]", " ", "\[Eta]"}], "-", 
       RowBox[{"16", " ", "\[Kappa]"}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "+", 
          RowBox[{"3", " ", "\[Delta]"}], "-", 
          RowBox[{"8", " ", "\[Lambda]"}]}], ")"}]}], "-", 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", "\[Lambda]"}], "-", 
       RowBox[{"96", " ", "\[Delta]", " ", "\[Lambda]"}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Nu]", "+", 
       RowBox[{"96", " ", "\[Gamma]", " ", "\[Xi]"}], "+", 
       RowBox[{"16", " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Eta]"}], "+", 
          RowBox[{"12", " ", "\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Delta]", "-", 
             RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
          RowBox[{"9", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}]}]}],
  SequenceForm[
  "eq.(15):   ", $CellContext`\[Alpha] 
   Congruent[$CellContext`\[Epsilon], $CellContext`b^(-1) $CellContext`m], 
   " = ", 2 ($CellContext`\[Alpha] + $CellContext`\[Gamma]) $CellContext`\
\[Epsilon] + 
   Rational[1, 4] 
    Pi $CellContext`\[Epsilon]^2 (8 $CellContext`\[Alpha]^2 + 
     8 $CellContext`\[Alpha] $CellContext`\[Gamma] + 3 $CellContext`\[Delta] - 
     4 $CellContext`\[Lambda]) + $CellContext`\[Epsilon]^3 (
     Rational[70, 3] $CellContext`\[Alpha]^3 + 
     30 $CellContext`\[Alpha]^2 $CellContext`\[Gamma] + 
     Rational[-2, 
        3] $CellContext`\[Gamma]^3 + $CellContext`\[Eta] + $CellContext`\
\[Alpha] (6 $CellContext`\[Gamma]^2 + 9 $CellContext`\[Delta] - 
       20 $CellContext`\[Lambda]) + 
     3 $CellContext`\[Gamma] ($CellContext`\[Delta] - 
       4 $CellContext`\[Lambda]) + 3 $CellContext`\[Xi]) + 
   Rational[3, 64] 
    Pi $CellContext`\[Epsilon]^4 (640 $CellContext`\[Alpha]^4 + 
     1024 $CellContext`\[Alpha]^3 $CellContext`\[Gamma] + 
     18 $CellContext`\[Delta]^2 + 
     16 $CellContext`\[Gamma] $CellContext`\[Eta] - 16 $CellContext`\[Kappa] + 
     96 $CellContext`\[Alpha]^2 (4 $CellContext`\[Gamma]^2 + 
       3 $CellContext`\[Delta] - 8 $CellContext`\[Lambda]) - 
     128 $CellContext`\[Gamma]^2 $CellContext`\[Lambda] - 
     96 $CellContext`\[Delta] $CellContext`\[Lambda] + 
     96 $CellContext`\[Lambda]^2 + $CellContext`\[Nu] + 
     96 $CellContext`\[Gamma] $CellContext`\[Xi] + 
     16 $CellContext`\[Alpha] (2 $CellContext`\[Eta] + 
       12 $CellContext`\[Gamma] ($CellContext`\[Delta] - 
         4 $CellContext`\[Lambda]) + 9 $CellContext`\[Xi]))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.766986064402204*^9, {3.766986126752158*^9, 3.7669861284303*^9}, 
   3.766986184392845*^9, 3.7669862766389437`*^9, 3.766986326650544*^9, 
   3.766986418102038*^9, 3.7670444248904467`*^9, 3.767044485596492*^9, 
   3.767044747537469*^9, {3.767044799143572*^9, 3.767044829641672*^9}, {
   3.7670448692572765`*^9, 3.7670448732593336`*^9}, 3.767044953946983*^9, 
   3.767045055952426*^9, 3.7670450902800145`*^9, 3.7670457564732227`*^9, 
   3.76704579755367*^9, 3.767045829748346*^9, {3.7670459037937374`*^9, 
   3.767045919487055*^9}, 3.767045983833703*^9, 3.7670461737743654`*^9, 
   3.7670463193963366`*^9, {3.7670470195304694`*^9, 3.7670470376491737`*^9}, 
   3.767047210325028*^9, 3.7670472793512926`*^9, 3.770180540441147*^9, 
   3.770180710943866*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"processing time:  \"\>", "\[InvisibleSpace]", 
   "39.2640717`8.744510331943435", "\[InvisibleSpace]", "\<\"s\"\>"}],
  SequenceForm["processing time:  ", 39.2640717`8.744510331943435, "s"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.766986064402204*^9, {3.766986126752158*^9, 3.7669861284303*^9}, 
   3.766986184392845*^9, 3.7669862766389437`*^9, 3.766986326650544*^9, 
   3.766986418102038*^9, 3.7670444248904467`*^9, 3.767044485596492*^9, 
   3.767044747537469*^9, {3.767044799143572*^9, 3.767044829641672*^9}, {
   3.7670448692572765`*^9, 3.7670448732593336`*^9}, 3.767044953946983*^9, 
   3.767045055952426*^9, 3.7670450902800145`*^9, 3.7670457564732227`*^9, 
   3.76704579755367*^9, 3.767045829748346*^9, {3.7670459037937374`*^9, 
   3.767045919487055*^9}, 3.767045983833703*^9, 3.7670461737743654`*^9, 
   3.7670463193963366`*^9, {3.7670470195304694`*^9, 3.7670470376491737`*^9}, 
   3.767047210325028*^9, 3.7670472793512926`*^9, 3.770180540441147*^9, 
   3.7701807109451113`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1904, 943},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.3000000715255737`,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (2013\:5e742\:670813\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 30094, 794, 2981, "Input"],
Cell[CellGroupData[{
Cell[30698, 820, 834, 12, 28, "Print"],
Cell[31535, 834, 874, 13, 28, "Print"],
Cell[32412, 849, 1560, 34, 51, "Print"],
Cell[33975, 885, 1623, 35, 51, "Print"],
Cell[35601, 922, 831, 12, 28, "Print"],
Cell[36435, 936, 1463, 29, 51, "Print"],
Cell[37901, 967, 1527, 31, 51, "Print"],
Cell[39431, 1000, 6595, 136, 93, "Print"],
Cell[46029, 1138, 6974, 153, 160, "Print"],
Cell[53006, 1293, 9636, 238, 179, "Print"],
Cell[62645, 1533, 5604, 125, 96, "Print"],
Cell[68252, 1660, 1047, 17, 28, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

